Revisiting the Integrated Star Formation Law. Paper I: Non-Starbursting Galaxies

We use new and updated gas and dust-corrected SFR surface densities to revisit the integrated star formation law for local "quiescent" spiral, dwarf, and low-surface-brightness galaxies. Using UV-based SFRs with individual IR-based dust corrections, we find that "normal" spiral galaxies alone define a tight $\Sigma_{(\textrm{HI}+\textrm{H}_{2})}$-$\Sigma_{\textrm{SFR}}$ relation described by a $n=1.41^{+0.07}_{-0.07}$ power law with a dispersion of $0.28^{+0.02}_{-0.02}$ (errors reflect fitting and statistical uncertainties). The SFR surface densities are only weakly correlated with HI surface densities alone, but exhibit a stronger and roughly linear correlation with H$_{2}$ surface densities, similar to what is seen in spatially-resolved measurements of disks. However, many dwarf galaxies lie below the star formation law defined by spirals, suggesting a low-density threshold in the integrated star formation law. We consider alternative scaling laws that better describe both spirals and dwarfs. Our improved measurement precision also allows us to determine that much of the scatter in the star formation law is intrinsic, and we search for correlations between this intrinsic scatter and secondary physical parameters. We find that dwarf galaxies exhibit second-order correlations with total gas fraction, stellar mass surface density, and dynamical time that may explain much of the scatter in the star formation law. Finally, we discuss various systematic uncertainties that should be kept in mind when interpreting any study of the star formation law, particularly the $X(\textrm{CO})$ conversion factor and the diameter chosen to define the star-forming disk in a galaxy.

==> anc/tab1.txt <==
Title: Revisiting the Integrated Star Formation Law. Paper I: Non-Starbursting
       Galaxies
Authors: de los Reyes, M.A.C., Kennicutt, R.C.
Table: General Properties of Sample
================================================================================
Byte-by-byte Description of file: tab1.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label     Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---      Seq       Running index number
   5- 26 A22    ---      Name      Galaxy ID preferred by NED
  28- 29 I2     h        RAh       Right Ascension J2000 (hours)
  31- 32 I2     min      RAm       Right Ascension J2000 (minutes)
  34- 38 A5     s        RAs       Right Ascension J2000 (seconds)
  40- 40 A1     -        DE-       Declination J2000 (sign)
  42- 43 I2     deg      DEd       Declination J2000 (degrees)
  45- 46 I2     arcmin   DEm       Declination J2000 (minutes)
  48- 51 A4     arcsec   DEs       Declination J2000 (seconds)
  53- 57 F5.2   Mpc      Distance  Distance
  59- 63 F5.2   mag      Bmag      []? Apparent B-band magnitude (1)
  65- 68 F4.2   mag    e_Bmag      []? Mean error on B-band magnitude (1)
  70- 73 F4.2   mag      B-V       []? B-V color (1)
  75- 78 F4.2   mag    e_B-V       []? Mean error on B-V color (1)
  80- 80 A1     ---      MType     Galaxy type; s=spiral, d=dwarf
  82- 89 F8.4   deg      PA        Position angle (1)
  91- 94 F4.2   ---      E(B-V)    Reddening E(B-V) (2)
  96-100 I5     arcsec   Diam25    []? D25 diameter (1)
 102-105 I4     arcsec   DiamHa    D(Halpha) diameter described in text
 107-111 F5.3   ---      b/a       Axis ratio (1)
--------------------------------------------------------------------------------
Note (1): Obtained from from RC3 (de Vaucouleurs et al. 1991)
Note (2): Adopted from Schlegel et al. (1998) unless otherwise noted in text
--------------------------------------------------------------------------------
  1 WLM                     0  1 58.16 - 15 27 39.3  0.92            0.44 0.04 d   4.0000 0.04   689  154 0.350 
  2 NGC 7817                0  3 58.91 + 20 45 08.4 26.13 12.56 0.18           s  45.0000 0.06   213  105 0.260 
  3 NGC 0023                0  9 53.41 + 25 55 25.6 56.22 12.56 0.14 0.82 0.05 s   8.0000 0.04   125   55 0.650 
  4 UGC 00191               0 20 05.20 + 10 52 48.0 15.90 14.89 0.26 0.44 0.04 d 150.0000 0.11    97   70 0.740 
  5 MESSIER 031             0 42 44.35 + 41 16 08.6  0.79  4.16 0.19 0.92 0.02 s  35.0000 0.58 11433 5940 0.320 
  6 IC 1574                 0 43 03.82 - 22 14 48.8  4.92 14.47 0.21 0.61 0.04 d   0.0000 0.02   128   60 0.360 
  7 NGC 0253                0 47 33.12 - 25 17 17.6  3.94  8.27 0.21 0.85 0.05 s  52.0000 0.02  1653 1200 0.250 
  8 UGCA 015                0 49 49.20 - 21  0 54.0  3.34 15.34 0.21 0.43 0.05 d  42.0000 0.02   102  100 0.430 
  9 NGC 0278                0 52 04.31 + 47 33 01.8 11.80 11.49 0.22 0.64 0.01 s  30.0000 0.14   125   45 0.950 
 10 UGC 00634               1  1 25.10 +  7 37 35.0 27.20 15.00 0.30 0.48 0.06 d  35.0000 0.05   100   88 0.650 
 11 IC 1613                 1  4 47.79 +  2  7 04.0  0.65  9.87 0.30 0.67 0.04 d  50.0000 0.03   973  840 0.890 
 12 NGC 0404                1  9 27.02 + 35 43 05.3  3.85 11.11 0.13 0.94 0.01 d 153.0000 0.06   208  750 1.000 
 13 UGC 00731               1 10 43.98 + 49 36 07.9 11.80                      d   0.0000 0.14   131  221 0.910 
 14 UGC 00891               1 21 18.90 + 12 24 43.0 10.80 14.90 0.30 0.61 0.05 d  47.0000 0.03   137   70 0.460 
 15 NGC 0488                1 21 46.85 +  5 15 24.2 30.15 11.23 0.15 0.87 0.01 s  15.0000 0.03   315  240 0.740 
 16 UM 323                  1 26 46.46 -  0 38 45.2                            d 107.0000 0.03         11       
 17 MESSIER 033             1 33 50.9s + 30 39 37s   0.84  6.29 0.17 0.55 0.02 s  23.0000 0.04  4248 2930 0.590 
 18 kkh 006                 1 34 51.57 + 52  5 30.1  3.75                      s   0.0000 0.35         41       
 19 MESSIER 074             1 36 41.75 + 15 47 01.2  7.30 10.01 0.25 0.56 0.03 s  25.0000 0.07   628  470 0.910 
 20 AGC 112521              1 41 07.74 + 27 19 24.0  6.33                      s   0.0000 0.06         28       
 21 AGC 110482              1 42 17.42 + 26 21 57.3  7.82                      s   0.0000 0.09         20       
 22 UGCA 020                1 43 14.73 + 19 58 31.7  9.00                      d 153.0000 0.06   185  154 0.250 
 23 AGC 111946              1 46 42.09 + 26 48 15.4  8.84                      s   0.0000 0.08         20       
 24 NGC 0672                1 47 54.52 + 27 25 58.0  7.20 11.30 0.15 0.58 0.03 d  65.0000 0.08   435  420 0.350 
 25 UGC 01281               1 49 32.00 + 32 35 23.0  5.13 12.87 0.18           d  38.0000 0.05   268  196 0.170 
 26 AGC 111977              1 55 20.22 + 27 57 03.9  5.50                      s  25.0000 0.07         42       
 27 NGC 0772                1 59 19.58 + 19  0 27.1 30.93 11.02 0.16 0.78 0.01 s 130.0000 0.07   435  225 0.590 
 28 AGC 111164              2  0 10.20 + 28 49 53.0  4.93                      s 170.0000 0.05         30       
 29 NGC 0925                2 27 16.88 + 33 34 45.0  9.16 10.24 0.20 0.57 0.05 s 102.0000 0.08   628  520 0.560 
 30 UGC 02023               2 33 18.20 + 33 29 28.0  9.20 14.40 0.29 0.62 0.06 d   0.0000 0.09   100  148 1.000 
 31 UGC 02034               2 33 42.96 + 40 31 41.2  9.20 14.30 0.30 0.47 0.07 d 170.0000 0.06   151  135 0.790 
 32 NGC 0972                2 34 13.38 + 29 18 40.6 16.83 12.13 0.14 0.83 0.01 s 152.0000 0.11   199   63 0.510 
 33 UGC 02053               2 34 29.31 + 29 44 59.4 15.10 15.00 0.30 0.40 0.04 d  43.0000 0.13   123   90 0.490 
 34 NGC 1012                2 39 14.91 + 30  9 05.0 15.16 13.00 0.18           s  24.0000 0.15   151   77 0.440 
 35 NGC 1058                2 43 30.00 + 37 20 28.8  9.20 11.89 0.15 0.62 0.02 s  95.0000 0.06   181  162 0.930 
 36 UGC 02259               2 47 55.41 + 37 32 18.6  9.20 13.80 0.29           d 155.0000 0.07   154  115 0.720 
 37 NGC 1140                2 54 33.58 - 10  1 39.9 18.23 12.96 0.30 0.35 0.01 d  10.0000 0.04   100   63 0.550 
 38 NGC 1156                2 59 42.30 + 25 14 16.2  7.80 12.08 0.16 0.58 0.01 s  25.0000 0.22   199  129 0.740 
 39 NGC 1291:[LFF2012] 084  3 17 18.59 - 41  6 29.0  9.40  9.44 0.15 0.93 0.01 s 170.0000 0.01   586  620 0.830 
 40 NGC 1313                3 18 16.05 - 66 29 53.7  4.15  9.70 0.17 0.49 0.01 d   8.0000 0.11   547  400 0.760 
 41 UGC 02684               3 20 23.71 + 17 17 45.1  6.50                      d   0.0000 0.14   120   40 0.510 
 42 NGC 1365                3 33 36.37 - 36  8 25.4 17.70 10.23 0.15 0.69 0.01 s  32.0000 0.02   673  630 0.550 
 43 NGC 1385                3 37 28.85 - 24 30 01.1 13.38 11.62 0.17 0.51 0.01 s 165.0000 0.02   203  141 0.590 
 44 NGC 1433                3 42 01.55 - 47 13 19.5  9.93 10.75 0.15 0.79 0.01 s  95.0000 0.01   387  330 0.910 
 45 IC 0342                 3 46 48.50 + 68  5 46.9  3.03  9.10 0.30           s 153.0000 0.56  1283 1132 0.980 
 46 NGC 1566                4 20 00.42 - 54 56 16.1  9.84 10.13 0.16 0.60 0.01 s  60.0000 0.01   499  450 0.790 
 47 NGC 1530                4 23 27.10 + 75 17 44.1 23.35 12.90 0.30 0.80 0.03 s  18.0000 0.15   274  340 0.520 
 48 Cam A                   4 25 20.00 + 72 48 30.0  3.31                      d   0.0000 0.22        156       
 49 UGCA 092                4 32 04.90 + 63 36 49.0  1.80                      d   0.0000 0.78   120   90 0.500 
 50 UGC 03174               4 48 34.50 +  0 14 30.0  8.10            0.47 0.10 d  85.0000 0.09   100  128 0.660 
 51 Camelopardalis B        4 53 07.10 + 67  5 57.0  3.35                      d   0.0000 0.22         53       
 52 NGC 1800                5  6 25.72 - 31 57 15.2  8.20 13.02 0.12 0.54 0.03 d 113.0000 0.01   120   27 0.550 
 53 UGCA 102                5 10 48.10 -  2 40 53.8 35.80 14.10 0.23           d  35.0000 0.10    42   28 0.850 
 54 NGC 1961                5 42 04.65 + 69 22 42.4 75.40 11.75 0.16 0.74 0.04 s  85.0000 0.12   274  140 0.650 
 55 UGC 03371               5 56 38.60 + 75 18 58.0 18.75            0.46 0.07 s   0.0000 0.15   274  190 0.790 
 56 NGC 2146                6 18 37.71 + 78 21 25.3 25.19 11.03 0.14 0.79 0.02 s  56.0000 0.10   362  180 0.560 
 57 ESO 490- G 017          6 37 57.09 - 26  0 03.1  5.29 13.69 0.21           d 155.0000 0.08   100   92 0.810 
 58 NGC 2273                6 50 08.66 + 60 50 44.9 30.97 12.34 0.19 0.89 0.01 s  50.0000 0.07   194  190 0.760 
 59 NGC 2337                7 10 13.58 + 44 27 26.3  7.90 12.95 0.18           d 120.0000 0.09   134   63 0.740 
 60 UGC 03755               7 13 51.60 + 10 31 19.0  5.92 14.10 0.20           d 160.0000 0.09   100   67 0.580 
 61 UGC 03817               7 22 44.48 + 45  6 30.7  8.60                      d  45.0000 0.10   109  114 0.510 
 62 NGC 2336                7 27 04.05 + 80 10 41.1 32.34 11.26 0.15 0.62 0.02 s 178.0000 0.03   425  255 0.550 
 63 NGC 2276                7 27 33.25 + 85 45 29.3 23.63 12.25 0.19 0.52 0.03 s  20.0000 0.10   169  130 0.950 
 64 UGC 03860               7 28 17.39 + 40 46 11.2  7.81 15.10 0.30 0.46 0.05 d  21.0000 0.06    79   85 0.680 
 65 NGC 2366                7 28 54.66 + 69 12 56.8  3.19 11.35 0.22 0.39 0.10 d  25.0000 0.04   488  238 0.410 
 66 AGC 174585              7 36 10.30 +  9 59 11.0  7.89                      s   0.0000 0.04         24       
 67 NGC 2403                7 36 51.40 + 65 36 09.2  3.22  9.12 0.17 0.47 0.03 s 127.0000 0.04  1313  830 0.560 
 68 UGC 03966               7 41 26.00 + 40  6 44.0  6.80            0.41 0.08 d   0.0000 0.05   104   73 0.980 
 69 UGC 03974               7 41 55.40 + 16 48 09.0  8.04 13.50 0.70 0.48 0.19 d   0.0000 0.03   185  265 0.950 
 70 AGC 174605              7 50 21.70 +  7 47 40.0 10.03                      s   0.0000 0.02         30       
 71 UGC 04115               7 57 01.80 + 14 23 27.0  7.72                      d 145.0000 0.03   109   97 0.560 
 72 NGC 2532                8 10 15.18 + 33 57 23.9 51.63 12.79 0.18 0.60 0.04 s  10.0000 0.05   131  120 0.830 
 73 NGC 2537                8 13 14.64 + 45 59 23.3  6.90 12.06 0.22 0.63 0.01 s 165.0000 0.05   104   60 0.850 
 74 IC 2233                 8 13 58.91 + 45 44 31.7  7.60 13.48 0.18 0.44 0.04 d 172.0000 0.05   281  258 0.100 
 75 Holmberg II             8 19 04.98 + 70 43 12.1  3.39 10.90 0.20 0.44 0.07 d  15.0000 0.03   477  120 0.790 
 76 NGC 2552                8 19 20.53 + 50  0 34.7  7.70 12.74 0.20 0.44 0.09 d  45.0000 0.05   208   85 0.660 
 77 MESSIER 081 DWARF A     8 23 55.10 + 71  1 56.0  3.55                      d   0.0000 0.02         78       
 78 UGC 04426               8 28 28.44 + 41 51 24.1 10.28            0.43 0.10 d  10.0000 0.04   120   71 0.510 
 79 UGC 04459               8 34 07.20 + 66 10 54.0  3.56 14.90 0.30 0.35 0.06 d 120.0000 0.04    93   60 0.870 
 80 ESO 495- G 021          8 36 15.13 - 26 24 33.8  7.80 12.45 0.21           s 140.0000 0.11   104    8 0.780 
 81 UGC 04483               8 37 03.00 + 69 46 31.0  3.21 15.00 0.20           d 162.0000 0.03    67   25 0.680 
 82 UGC 04499               8 37 41.48 + 51 39 08.6 11.65 13.50 0.30           d 140.0000 0.03   158  130 0.740 
 83 AGC 182595              8 51 12.08 + 27 52 50.2  8.65                      s 114.0000 0.04         24       
 84 NGC 2683                8 52 41.33 + 33 25 18.3  7.70 10.24 0.15 0.89 0.01 s  44.0000 0.03   560  313 0.230 
 85 NGC 2775                9 10 20.12 +  7  2 16.6 15.50 11.13 0.15 0.90 0.01 s 155.0000 0.04   256  135 0.780 
 86 NGC 2782                9 14 05.11 + 40  6 49.3 23.38 12.01 0.15 0.67 0.01 s  15.0000 0.02   208  113 0.740 
 87 NGC 2855                9 21 27.49 - 11 54 34.2 24.25 12.19 0.23 0.98 0.01 s 125.0000 0.04   147  205 0.890 
 88 NGC 2820A               9 21 30.07 + 64 14 19.3 24.70 15.50 0.30 0.40 0.04 d   0.0000 0.05    28   22 0.440 
 89 NGC 2841                9 22 02.63 + 50 58 35.5 17.28 10.07 0.15 0.87 0.01 s 147.0000 0.02   488  400 0.440 
 90 NGC 2903                9 32 10.11 + 21 30 03.0  8.90  9.59 0.15 0.67 0.01 s  17.0000 0.03   755  325 0.480 
 91 UGC 05151               9 40 27.02 + 48 20 15.5 10.70 13.90 0.30           d  10.0000 0.02    39   23 0.850 
 92 Holmberg I              9 40 35.11 + 71 10 46.4  3.84 14.50 0.80           d   0.0000 0.05   218  160 0.810 
 93 NGC 2976                9 47 15.46 + 67 54 59.0  3.56 11.06 0.15 0.66 0.01 d 143.0000 0.07   353  182 0.460 
 94 NGC 2985                9 50 22.23 + 72 16 43.1 21.50 11.23 0.15 0.74 0.05 s   0.0000 0.03   274  230 0.790 
 95 UGC 05272               9 50 22.40 + 31 29 16.0  7.10 14.10 0.20 0.40 0.04 d 115.0000 0.02   125  122 0.380 
 96 MESSIER 081             9 55 33.17 + 69  3 55.1  3.63  7.96 0.14 0.95 0.01 s 157.0000 0.08  1615 1170 0.520 
 97 Leo III                 9 59 26.46 + 30 44 47.0  0.69 12.80 0.70 0.33 0.08 d -75.0000 0.02   308  235 0.600 
 98 Sextans B              10  0 00.10 +  5 19 56.0  1.44 11.40 0.20 0.52 0.03 d 110.0000 0.03   308  110 0.690 
 99 NGC 3079               10  1 57.80 + 55 40 47.2 19.30 11.34 0.14 0.68 0.02 s 165.0000 0.01   477  264 0.180 
100 NGC 3104               10  3 57.35 + 40 45 24.9 12.70 13.60 0.40           d  35.0000 0.01   199  124 0.680 
101 AM 1001-270            10  4 04.10 - 27 19 51.6  1.32                      d   0.0000 0.08   120  123 0.780 
102 UGC 05423              10  5 30.60 + 70 21 52.0  5.30 15.19 0.18           d 140.0000 0.08    52   33 0.660 
103 UGC 05456              10  7 19.64 + 10 21 42.5  3.80 13.52 0.18 0.39 0.01 d 148.0000 0.04    97   58 0.490 
104 Sextans A              10 11 00.80 -  4 41 34.0  1.32            0.39 0.08 d   0.0000 0.04   353  280 0.830 
105 NGC 3147               10 16 53.65 + 73 24 02.7 43.46 11.36 0.15 0.82 0.04 s 155.0000 0.03   233  190 0.890 
106 NGC 3190               10 18 05.63 + 21 49 56.3 24.35 11.84 0.13 0.97 0.01 s 125.0000 0.03   262  135 0.350 
107 NGC 3184               10 18 16.86 + 41 25 26.6 12.04 10.44 0.16 0.58 0.02 s 135.0000 0.02   445  316 0.930 
108 NGC 3198               10 19 54.95 + 45 32 58.6 13.94 10.73 0.15 0.54 0.02 s  35.0000 0.01   511  330 0.390 
109 IC 2574                10 28 23.48 + 68 24 43.7  4.02 10.80 0.30 0.44 0.08 d  50.0000 0.04   791  760 0.410 
110 UGC 05692              10 30 35.03 + 70 37 07.2  4.00 13.47 0.19 0.80 0.06 d   0.0000 0.04   194   34 0.550 
111 UGC 05716              10 31 43.27 + 25 18 27.4 17.90                      d -25.0000 0.02    77   44 0.630 
112 AGC 731457             10 31 55.80 + 28  1 35.1 10.70                      s  55.0000 0.03         22       
113 NGC 3274               10 32 17.27 + 27 40 07.6  6.50 13.14 0.15 0.39 0.02 d 100.0000 0.02   128  117 0.480 
114 UGC 05764              10 36 43.34 + 31 32 48.3  7.10 14.40 0.40 0.53 0.07 d  60.0000 0.02   120   80 0.580 
115 NGC 3310               10 38 45.86 + 53 30 12.2 18.10 11.04 0.16 0.35 0.01 s  10.0000 0.02   185  130 0.780 
116 NGC 3338               10 42 07.54 + 13 44 49.2 24.53 11.41 0.18 0.59 0.02 s 100.0000 0.03   353  260 0.620 
117 UGC 05829              10 42 41.91 + 34 26 56.0  7.90 14.00 0.90 0.21 0.06 d   0.0000 0.02   281  240 0.890 
118 NGC 3344               10 43 31.15 + 24 55 20.0  6.60 10.82 0.17 0.59 0.02 s 150.0000 0.03   425  303 0.910 
119 MESSIER 095            10 43 57.70 + 11 42 13.7 10.00 10.63 0.16 0.80 0.01 s  13.0000 0.03   445  370 0.680 
120 UGC 05846              10 44 29.50 + 60 22 04.0 19.30 14.90 0.30 0.22 0.16 d  90.0000 0.01   100  163 0.620 
121 NGC 3359               10 46 36.86 + 63 13 27.2 19.15 11.03 0.15 0.46 0.02 s 170.0000 0.01   435  400 0.600 
122 MESSIER 096            10 46 45.74 + 11 49 11.8 10.52  9.99 0.15 0.86 0.01 s   5.0000 0.03   455  370 0.690 
123 UGC 05918              10 49 36.50 + 65 31 50.0  7.40            0.54 0.09 d   0.0000 0.01   144  121 1.000 
124 NGC 3486               11  0 23.87 + 28 58 30.5  8.20 10.80 0.17 0.52 0.01 s  80.0000 0.02   425  338 0.740 
125 NGC 3504               11  3 11.21 + 27 58 21.0 20.05 11.69 0.16 0.69 0.02 s 150.0000 0.03   161   97 0.780 
126 UGC 06145              11  5 34.59 -  1 51 47.6  7.40                      d 115.0000 0.06    85   84 0.620 
127 NGC 3521               11  5 48.58 -  0  2 09.1  8.00  9.85 0.15 0.81 0.01 s 163.0000 0.06   658  520 0.470 
128 MESSIER 108            11 11 30.97 + 55 40 26.8 10.40 10.71 0.15 0.66 0.02 s  80.0000 0.02   523  350 0.260 
129 MESSIER 065            11 18 55.92 + 13  5 32.5  8.90  9.98 0.14 0.92 0.02 s 174.0000 0.02   586  248 0.300 
130 MESSIER 066            11 20 14.96 + 12 59 29.5 10.05  9.56 0.17 0.73 0.01 s 173.0000 0.03   547  255 0.460 
131 NGC 3631               11 21 02.87 + 53 10 10.4 13.10 11.05 0.15 0.58 0.05 s  28.0000 0.02   301  172 0.950 
132 NGC 3675               11 26 08.58 + 43 35 09.3 10.60 10.83 0.15           s 178.0000 0.02   353  157 0.520 
133 UGC 06456              11 27 59.90 + 78 59 39.0  4.34 14.50 0.19           d   0.0000 0.04    87   27 0.580 
134 NGC 3718               11 32 34.85 + 53  4 04.5 17.00 11.32 0.17 0.81 0.02 s  15.0000 0.01   488  260 0.490 
135 NGC 3726               11 33 21.12 + 47  1 45.1 15.49 11.01 0.16 0.49 0.05 s  10.0000 0.02   370  288 0.690 
136 UGC 06541              11 33 28.90 + 49 14 14.0  3.89 13.97 0.19 0.35 0.03 d 133.0000 0.02    74   28 0.540 
137 NGC 3738               11 35 48.79 + 54 31 26.0  4.90 11.79 0.19 0.40 0.02 d 155.0000 0.01   151   40 0.760 
138 NGC 3741               11 36 06.18 + 45 17 01.1  3.19 13.90 0.20 0.30 0.06 d   5.0000 0.02   123   62 0.550 
139 UGC 06578              11 36 36.75 +  0 49 00.7 15.40                      d 160.0000 0.02         17       
140 NGC 3810               11 40 58.76 + 11 28 16.1 17.46 11.30 0.15 0.58 0.02 s  15.0000 0.04   256  180 0.710 
141 NGC 3870               11 45 56.60 + 50 11 59.1 15.63 13.40 0.20 0.46 0.03 s  25.0000 0.02    63   20 0.810 
142 NGC 3877               11 46 07.70 + 47 29 39.6 15.58 11.80 0.14 0.80 0.02 s  35.0000 0.02   330  207 0.230 
143 NGC 3893               11 48 38.19 + 48 42 39.0 18.13 10.85 0.17           s 165.0000 0.02   268  140 0.620 
144 MRK 0750               11 50 02.73 + 15  1 23.5 10.20 15.80 0.20           d 110.0000 0.04    25   16 1.000 
145 UM 456                 11 50 36.30 -  0 34 03.3       15.20 0.60           s 114.0000 0.03         16       
146 UGC 06817              11 50 53.00 + 38 52 49.0  2.64 14.30 0.50 0.33 0.07 d  65.0000 0.03   244  244 0.380 
147 NGC 3928               11 51 47.62 + 48 40 59.3 16.16 12.98 0.16 0.67 0.02 s   0.0000 0.02    91   25 1.000 
148 UGC 06850              11 52 37.30 -  2 28 10.3 11.10 14.50 0.20           d  30.0000 0.02    39   14 0.850 
149 NGC 3938               11 52 49.45 + 44  7 14.6 19.80 10.89 0.15 0.52 0.01 s  29.0000 0.02   322  300 0.910 
150 NGC 3949               11 53 41.72 + 47 51 31.3 17.88 11.53 0.19 0.45 0.03 s 120.0000 0.02   173  104 0.580 
151 NGC 3953               11 53 48.92 + 52 19 36.4 18.17 10.82 0.15 0.77 0.02 s  13.0000 0.03   415  320 0.500 
152 UGC 06900              11 55 39.70 + 31 31 06.5  7.50 14.40 0.50 0.67 0.06 d 115.0000 0.02   125   74 0.620 
153 UGC 06955              11 58 29.81 + 38  4 34.8 17.30 14.20 0.80 0.54 0.06 d  70.0000 0.01   301  251 0.510 
154 IC 0749                11 58 34.05 + 42 44 02.5 34.48 12.98 0.18 0.56 0.03 s 150.0000 0.02   141  106 0.810 
155 IC 0750                11 58 52.20 + 42 43 20.9 23.51 12.73 0.14 1.00 0.02 s  43.0000 0.02   158  150 0.450 
156 NGC 4038               12  1 53.01 - 18 52 03.4 21.34 10.91 0.12 0.65 0.01 s  80.0000 0.05   315  120 0.590 
157 NGC 4051               12  3 09.61 + 44 31 52.8 14.55 11.31 0.20 0.65 0.04 s 135.0000 0.01   315  216 0.740 
158 NGC 4068               12  4 00.78 + 52 35 17.8  4.31 13.00 0.20           d  30.0000 0.02   199  115 0.520 
159 NGC 4062               12  4 03.83 + 31 53 44.9 15.94 11.83 0.15 0.76 0.02 s 100.0000 0.02   244  190 0.430 
160 NGC 4064               12  4 11.16 + 18 26 36.3 10.22 12.18 0.11 0.77 0.03 s 150.0000 0.02   262   18 0.400 
161 NGC 4088               12  5 34.19 + 50 32 20.5 14.95 11.11 0.14 0.59 0.01 s  53.0000 0.02   345  200 0.390 
162 NGC 4096               12  6 01.13 + 47 28 42.4  8.30 11.59 0.14 0.63 0.01 s  20.0000 0.02   396  253 0.270 
163 NGC 4100               12  6 08.45 + 49 34 57.7 20.74 11.64 0.14 0.73 0.02 s 167.0000 0.02   322  173 0.330 
164 NGC 4102               12  6 22.99 + 52 42 39.9 20.08 11.92 0.15           s  38.0000 0.02   181   87 0.580 
165 NGC 4138               12  9 29.78 + 43 41 07.1 19.12 12.08 0.12 0.84 0.04 s 150.0000 0.01   154   65 0.660 
166 NGC 4144               12  9 58.60 + 46 27 25.8  9.80 12.10 0.14 0.43 0.02 s 104.0000 0.01   362  228 0.220 
167 UGC 07178              12 11 03.66 +  2  0 22.7 25.30                      d   0.0000 0.03    87   70 0.740 
168 NGC 4157               12 11 04.37 + 50 29 04.8 18.73 11.69 0.13 0.80 0.01 s  66.0000 0.02   406  220 0.200 
169 NGC 4163               12 12 09.16 + 36 10 09.1  2.96 13.46 0.19 0.46 0.06 d   0.0000 0.02   109   44 0.890 
170 NGC 4178               12 12 46.45 + 10 51 57.5 15.97 11.89 0.09 0.49 0.05 s  30.0000 0.03   308  245 0.350 
171 NGC 4190               12 13 44.77 + 36 38 02.5  3.50 13.25 0.16 0.58 0.06 d  53.0000 0.03   100   32 0.910 
172 NGC 4189               12 13 47.32 + 13 25 36.5 28.52 12.38 0.08 0.77 0.05 s  85.0000 0.03   144  103 0.720 
173 ESO 321- G 014         12 13 49.62 - 38 13 52.9  3.23 15.16 0.21           d  20.0000 0.09    85   66 0.440 
174 MESSIER 098            12 13 49.72 + 14 53 19.7 15.44 10.71 0.10 0.81 0.02 s 155.0000 0.04   586  470 0.280 
175 UGC 07242              12 14 08.40 + 66  5 41.0  5.42 14.60 0.20           d 172.0000 0.02   117   64 0.430 
176 NGC 4204               12 15 14.44 + 20 39 30.9 10.40 12.90 0.50           d 120.0000 0.03   218  154 0.790 
177 NGC 4214               12 15 39.17 + 36 19 36.8  2.92 10.20 0.16 0.46 0.04 d 128.0000 0.02   511  276 0.780 
178 CGCG 269-049           12 15 46.63 + 52 23 13.9  3.20                      d 126.0000 0.02         54       
179 NGC 4216               12 15 54.44 + 13  8 57.8 16.59 10.80 0.08 0.98 0.01 s  19.0000 0.03   488  350 0.220 
180 UGC 07298              12 16 30.10 + 52 13 39.0  4.21                      d 140.0000 0.02    76   44 0.470 
181 NGC 4236               12 16 42.12 + 69 27 45.3  4.45 10.36 0.20 0.42 0.07 d 162.0000 0.01  1313  600 0.330 
182 NGC 4242               12 17 30.18 + 45 37 09.5  7.40 11.55 0.17 0.54 0.06 d  25.0000 0.01   301  219 0.760 
183 MESSIER 099            12 18 49.60 + 14 24 59.4 15.64 10.17 0.08 0.57 0.01 s  24.0000 0.04   322  256 0.870 
184 MESSIER 106            12 18 57.50 + 47 18 14.3  7.98  9.29 0.15 0.69 0.03 s 150.0000 0.02  1117  490 0.390 
185 NGC 4288               12 20 38.11 + 46 17 30.0  7.70 13.36 0.19 0.39 0.02 d 130.0000 0.01   128   78 0.760 
186 NGC 4293               12 21 12.89 + 18 22 56.6 14.07 11.26 0.11 0.90 0.04 s  72.0000 0.04   337   90 0.460 
187 UGC 07408              12 21 15.01 + 45 48 40.8  6.90 14.30 0.30 0.24 0.04 d 100.0000 0.01   158  156 0.460 
188 NGC 4294               12 21 17.83 + 11 30 37.6 18.14 12.47 0.08 0.45 0.02 s 155.0000 0.03   194  100 0.380 
189 NGC 4298               12 21 32.76 + 14 36 22.2 15.97 12.13 0.08 0.70 0.05 s 140.0000 0.04   194  130 0.560 
190 NGC 4299               12 21 40.55 + 11 29 59.7 16.80 12.72 0.11 0.40 0.02 s  26.0000 0.03   104   60 0.930 
191 MESSIER 061            12 21 54.90 +  4 28 25.1 16.36 10.21 0.08 0.53 0.01 s  20.0000 0.02   387  310 0.890 
192 MESSIER 100            12 22 54.83 + 15 49 18.5 16.41 10.26 0.08 0.70 0.01 s  30.0000 0.03   445  350 0.850 
193 NGC 4351               12 24 01.50 + 12 12 17.2 25.11 13.03 0.13 0.40 0.03 s  80.0000 0.03   120   60 0.680 
194 UGC 07490              12 24 25.30 + 70 20 01.0  8.40 13.80 0.50 0.40 0.04 d   0.0000 0.02   199  140 1.000 
195 NGC 4369               12 24 36.20 + 39 22 58.8 21.60 12.24 0.15 0.66 0.04 s 175.0000 0.03   125   25 0.980 
196 IC 3308                12 25 18.21 + 26 42 54.4 12.80 15.41 0.18           d  65.0000 0.02    81   63 0.160 
197 NGC 4383               12 25 25.52 + 16 28 12.5 19.57 12.74 0.08 0.55 0.01 s  28.0000 0.02   117   60 0.520 
198 NGC 4395               12 25 48.86 + 33 32 48.9  4.61 10.93 0.54 0.46 0.08 s 147.0000 0.02   791  415 0.830 
199 NGC 4394               12 25 55.53 + 18 12 50.6 17.27 11.53 0.08 0.85 0.02 s 145.0000 0.03   218  176 0.890 
200 NGC 4402               12 26 07.65 + 13  6 48.0 14.83 12.84 0.14           s  90.0000 0.03   233  130 0.280 
201 IC 3341                12 26 23.19 + 27 44 43.9 11.71                      s   0.0000 0.02         14       
202 NGC 4414               12 26 27.10 + 31 13 24.7 18.03 11.16 0.18 0.84 0.01 s 155.0000 0.02   218  150 0.560 
203 NGC 4419               12 26 56.44 + 15  2 50.6 17.00 12.12 0.08 0.92 0.02 s 133.0000 0.03   199  160 0.340 
204 UGC 07559              12 27 05.15 + 37  8 33.3  4.87 14.70 0.70 0.34 0.08 d   0.0000 0.01   190  147 0.630 
205 NGC 4424               12 27 11.61 +  9 25 14.4 15.42 12.17 0.08 0.68 0.05 s  95.0000 0.02   218   22 0.500 
206 UGC 07577              12 27 40.90 + 43 29 44.0  2.74 13.90 0.60 0.50 0.04 d 130.0000 0.02   256   92 0.560 
207 NGC 4449               12 28 11.10 + 44  5 37.1  4.21 10.18 0.19 0.41 0.01 s  45.0000 0.02   370  160 0.710 
208 NGC 4450               12 28 29.63 + 17  5 05.8 15.79 11.03 0.08 0.82 0.02 s 175.0000 0.03   315  180 0.740 
209 NGC 4455               12 28 44.11 + 22 49 13.6  7.80 12.93 0.15           d  16.0000 0.02   165  120 0.290 
210 NGC 4457               12 28 59.01 +  3 34 14.1 11.99 11.76 0.16 0.85 0.01 s  75.0000 0.02   162   40 0.850 
211 NGC 4490               12 30 36.24 + 41 38 38.0  8.00 10.34 0.18 0.43 0.01 s 125.0000 0.02   379  242 0.490 
212 MESSIER 088            12 31 59.16 + 14 25 13.4 18.78 10.31 0.08 0.73 0.01 s 140.0000 0.04   415  245 0.540 
213 UGC 07690              12 32 26.89 + 42 42 14.8  7.70 13.49 0.19 0.47 0.04 d  20.0000 0.03   102   80 0.950 
214 UGC 07698              12 32 54.39 + 31 32 28.0  6.10 13.00 0.99 0.36 0.10 d   0.0000 0.02   387  260 0.690 
215 NGC 4519               12 33 30.25 +  8 39 17.1 27.40 12.21 0.10 0.52 0.05 s 145.0000 0.02   190  148 0.780 
216 NGC 4532               12 34 19.33 +  6 28 03.7 14.62 12.12 0.08 0.40 0.05 d 160.0000 0.02   169  110 0.390 
217 NGC 4535               12 34 20.31 +  8 11 51.9 16.89 10.51 0.08 0.63 0.04 s   0.0000 0.02   425  340 0.710 
218 NGC 4536               12 34 27.05 +  2 11 17.3 15.29 10.97 0.18 0.61 0.02 s 130.0000 0.02   455  380 0.430 
219 MESSIER 091            12 35 26.45 + 14 29 46.8 16.54 11.04 0.08 0.81 0.01 s 150.0000 0.04   322  240 0.790 
220 NGC 4559               12 35 57.65 + 27 57 36.0  8.83 10.30 0.16 0.45 0.04 s 150.0000 0.02   643  650 0.410 
221 NGC 4561               12 36 08.20 + 19 19 22.5 12.30 13.07 0.11 0.44 0.05 s  30.0000 0.03    91   71 0.850 
222 NGC 4567               12 36 32.71 + 11 15 28.8 25.55 12.07 0.08 0.75 0.05 s  85.0000 0.03   177   93 0.680 
223 NGC 4568               12 36 34.26 + 11 14 20.0 21.00 11.81 0.08 0.87 0.05 s  23.0000 0.03   274  180 0.440 
224 MESSIER 090            12 36 49.79 + 13  9 46.6 12.20 10.32 0.09 0.72 0.02 s  23.0000 0.05   573  135 0.460 
225 NGC 4571               12 36 56.38 + 14 13 02.5 16.65 12.04 0.13 0.51 0.05 s  55.0000 0.05   218  174 0.890 
226 UGCA 290               12 37 21.80 + 38 44 38.0  6.70                      d   0.0000 0.01         27       
227 MESSIER 058            12 37 43.52 + 11 49 05.5 19.43 10.68 0.08 0.82 0.01 s  95.0000 0.04   353  200 0.790 
228 UGCA 292               12 38 40.06 + 32 46 00.5  3.10                      d   0.0000 0.02    60   62 0.690 
229 NGC 4605               12 39 59.38 + 61 36 33.1  5.47 10.92 0.16 0.56 0.01 s 125.0000 0.01   345  147 0.380 
230 NGC 4618               12 41 32.85 + 41  9 02.8  7.80 11.22 0.04 0.44 0.01 s  65.0000 0.02   250  163 0.810 
231 NGC 4625               12 41 52.72 + 41 16 26.3  8.70 12.85 0.18 0.57 0.02 d  28.0000 0.02   131   63 0.870 
232 IC 3687                12 42 15.10 + 38 30 12.0  4.57 14.50 0.80 0.26 0.07 d   0.0000 0.02   203  150 0.890 
233 NGC 4639               12 42 52.39 + 13 15 26.6 22.49 12.10 0.09 0.70 0.01 s 123.0000 0.03   165  155 0.680 
234 NGC 4647               12 43 32.31 + 11 34 54.7 18.00 12.06 0.08 0.65 0.02 s 125.0000 0.03   173  113 0.790 
235 NGC 4651               12 43 42.63 + 16 23 36.2 23.52 11.30 0.08 0.57 0.03 s  80.0000 0.03   239  210 0.660 
236 NGC 4654               12 43 56.58 + 13  7 36.0 15.79 11.22 0.08 0.60 0.02 s 128.0000 0.03   294  225 0.580 
237 UGC 07916              12 44 25.14 + 34 23 11.5  8.20                      d   0.0000 0.02   147  167 0.710 
238 UGC 07950              12 46 56.45 + 51 36 46.6  7.90 14.00 0.18 0.64 0.10 d   5.0000 0.01    77   56 0.780 
239 NGC 4689               12 47 45.56 + 13 45 46.1 17.73 11.56 0.09 0.65 0.05 s -40.0000 0.02   256  155 0.810 
240 NGC 4694               12 48 15.13 + 10 58 59.3 15.30 12.07 0.07 0.63 0.02 s 140.0000 0.04   190   18 0.480 
241 NGC 4707               12 48 22.87 + 51  9 52.9  7.40 14.50 0.50 0.49 0.06 d  25.0000 0.01   134   90 0.930 
242 NGC 4698               12 48 22.91 +  8 29 14.6 22.46 11.61 0.11 0.91 0.02 s 170.0000 0.03   239  560 0.620 
243 NGC 4713               12 49 57.87 +  5 18 41.1 14.98 12.05 0.11 0.47 0.03 s 100.0000 0.03   161  118 0.630 
244 NGC 4725               12 50 26.58 + 25 30 02.9 13.56  9.87 0.16 0.72 0.04 s  35.0000 0.01   643  420 0.710 
245 MESSIER 094            12 50 53.06 + 41  7 13.6  4.66  8.69 0.15 0.75 0.01 s 105.0000 0.02   673   94 0.810 
246 NGC 4789A              12 54 05.25 + 27  8 58.7  4.30 13.50 0.50 0.33 0.05 d  35.0000 0.01   181  115 0.720 
247 NGC 4808               12 55 48.95 +  4 18 14.8 18.85 12.43 0.11 0.61 0.02 d 127.0000 0.04   165  134 0.420 
248 UGC 08055              12 56 04.30 +  3 48 43.0  6.60                      d  45.0000 0.03    55   67 0.790 
249 MESSIER 064            12 56 43.64 + 21 40 58.7  7.50  9.08 0.24 0.84 0.01 s 115.0000 0.04   600   87 0.540 
250 UGC 08091              12 58 40.44 + 14 13 03.0  2.13 14.70 0.20 0.32 0.03 d  86.0000 0.03    64   53 0.950 
251 IC 4182                13  5 49.54 + 37 36 17.6  4.49 13.00 0.70 0.39 0.10 d   0.0000 0.01   362  250 0.910 
252 UGC 08201              13  6 24.85 + 67 42 25.0  4.57 13.60 0.30 0.34 0.07 d  90.0000 0.02   208  147 0.550 
253 NGC 5023               13 12 12.60 + 44  2 28.4  5.40 12.97 0.19 0.53 0.04 d  28.0000 0.02   362  186 0.130 
254 UGC 08308              13 13 22.83 + 46 19 21.6  4.19                      s 155.0000 0.01    67   41 0.550 
255 NGC 5033               13 13 27.47 + 36 35 38.2 18.77 10.57 0.17 0.55 0.04 s 170.0000 0.01   643  558 0.470 
256 UGC 08320              13 14 27.95 + 45 55 08.9  4.33 13.50 0.30 0.32 0.05 d 150.0000 0.01   218  136 0.380 
257 UGC 08331              13 15 30.31 + 47 29 56.2  8.20 14.90 0.40 0.42 0.10 d 140.0000 0.01   161   16 0.350 
258 MESSIER 063            13 15 49.33 + 42  1 45.4  7.50  9.57 0.15 0.72 0.03 s 105.0000 0.02   755  360 0.580 
259 NGC 5101               13 21 46.24 - 27 25 49.9 20.70 11.40 0.15 0.98 0.02 s 123.0000 0.07   322  297 0.850 
260 NGC 5204               13 29 36.51 + 58 25 07.4  4.65 11.65 0.16 0.41 0.02 d   5.0000 0.01   301  212 0.600 
261 MESSIER 051a           13 29 52.71 + 47 11 42.6  8.00  9.08 0.15 0.60 0.01 s 203.0000 0.04   673  600 0.620 
262 UGC 08508              13 30 44.40 + 54 54 36.0  2.69 14.40 0.20           d 120.0000 0.01   102   55 0.600 
263 MESSIER 083            13 37 00.95 - 29 51 55.5  4.47  8.31 0.21 0.66 0.03 s  45.0000 0.07   773  500 0.890 
264 NGC 5248               13 37 32.02 +  8 53 06.6 15.21 10.64 0.17 0.65 0.01 s 110.0000 0.02   370  310 0.720 
265 UGC 08651              13 39 53.82 + 40 44 20.7  3.02                      d  80.0000 0.01   141  121 0.550 
266 UGC 08683              13 42 32.52 + 39 39 30.6  9.60 15.20 0.30           d 137.0000 0.01    89  114 0.690 
267 UGC 08760              13 50 50.60 + 38  1 09.0  3.24 14.90 0.30 0.35 0.05 d  33.0000 0.02   131   61 0.320 
268 NGC 5350               13 53 21.63 + 40 21 50.2 30.54 12.28 0.15 0.81 0.03 s  40.0000 0.01   190  114 0.720 
269 AGC 110482             13 54 33.55 +  4 14 34.8  2.60                      d   0.0000 0.03         34       
270 Holmberg IV            13 54 45.76 + 53 54 02.7  8.30 13.70 0.30 0.43 0.04 d  18.0000 0.01   256  140 0.310 
271 UGC 08833              13 54 48.67 + 35 50 14.7  3.20                      d   0.0000 0.01    55   33 1.000 
272 NGC 5383               13 57 04.97 + 41 50 46.5 33.20 12.18 0.16 0.65 0.02 s  85.0000 0.01   190  105 0.850 
273 MESSIER 101            14  3 12.54 + 54 20 56.2  6.70  7.99 0.20 0.45 0.04 s  29.0000 0.01  1730 1142 0.930 
274 NGC 5474               14  5 01.61 + 53 39 44.0  7.20 11.49 0.17 0.49 0.05 s  98.0000 0.01   287  280 0.890 
275 UGC 09128              14 15 56.52 + 23  3 19.0  2.24 14.30 0.30 0.38 0.05 d  40.0000 0.02   100   70 0.780 
276 SBS 1415+437           14 17 01.41 + 43 30 05.5  9.50                      d  45.0000 0.01         23       
277 NGC 5585               14 19 48.20 + 56 43 44.6  5.70 11.49 0.17 0.46 0.03 s  30.0000 0.02   345  360 0.650 
278 UGC 09211              14 22 32.17 + 45 23 01.9 10.70 15.00 0.40           d  98.0000 0.01   100  125 0.830 
279 UGC 09240              14 24 43.40 + 44 31 32.8  2.80 13.25 0.14 0.35 0.03 d   0.0000 0.01   109   65 1.000 
280 NGC 5676               14 32 46.85 + 49 27 28.4 32.70 11.74 0.15 0.68 0.02 s  47.0000 0.03   239  140 0.480 
281 UGC 09992              15 41 47.85 + 67 15 15.3  8.60                      d   0.0000 0.04    97  108 0.630 
282 UGC 10310              16 16 18.35 + 47  2 47.1  7.91 14.20 0.50 0.42 0.04 d  75.0000 0.01   169  140 0.790 
283 NGC 6217               16 32 39.20 + 78 11 53.4 27.13 12.09 0.15 0.63 0.02 s   0.0437 0.04   181   90 0.830 
284 NGC 6207               16 43 03.75 + 36 49 56.7 18.58 12.16 0.16 0.53 0.01 s   0.0152 0.02   177   90 0.440 
285 NGC 6412               17 29 37.51 + 75 42 15.9 23.50 12.47 0.15 0.53 0.02 s 170.0000 0.04   151  105 0.870 
286 NGC 6503               17 49 26.43 + 70  8 39.7  5.27 11.05 0.15 0.68 0.01 s 123.0000 0.03   425  275 0.340 
287 NGC 6643               18 19 46.41 + 74 34 06.1 20.32 11.99 0.15 0.64 0.01 s   0.0596 0.06   228  147 0.500 
288 NGC 6789               19 16 42.16 + 63 58 17.3  3.60 13.76 0.18           d 145.0000 0.07    76   24 0.760 
289 NGC 6814               19 42 40.64 - 10 19 24.6 22.80 11.85 0.26 0.84 0.03 s 110.0000 0.18   181  180 0.930 
290 NGC 6822               19 44 57.74 - 14 48 12.4  0.50 10.30 0.30           d  28.0000 0.24   929  660 0.870 
291 UGC 11557              20 24 00.70 + 60 11 41.0 23.70 13.70 0.30           d  20.0000 0.24   131  250 0.790 
292 NGC 6946               20 34 52.32 + 60  9 14.1  5.90  9.64 0.26 0.80 0.04 s  53.0000 0.34   689  550 0.850 
293 NGC 7013               21  3 33.58 + 29 53 50.9 20.60 12.10 0.30 1.07 0.01 d 157.0000 0.22   239   50 0.350 
294 NGC 7077               21 29 59.61 +  2 24 51.0 15.25                      s 160.0000 0.06    50   14 0.870 
295 UGC 11820              21 49 28.40 + 14 13 52.0 17.10                      d   0.0000 0.12   120  171 0.910 
296 UGC 11861              21 56 24.00 + 73 15 38.6 19.55 14.20 0.30           d  20.0000 0.61   208  216 0.740 
297 NGC 7217               22  7 52.39 + 31 21 33.6 19.35 11.17 0.15 0.90 0.01 s  95.0000 0.09   233  158 0.830 
298 UGC 12060              22 30 33.98 + 33 49 10.9 15.10 14.90 0.29           d   0.0000 0.09    97  178 0.650 
299 NGC 7331               22 37 04.01 + 34 24 55.9 14.25 10.34 0.14 0.87 0.01 s 171.0000 0.09   628  600 0.350 
300 NGC 7479               23  4 56.65 + 12 19 22.4 33.01 11.47 0.15 0.75 0.01 s  25.0000 0.11   244  230 0.760 
301 NGC 7640               23 22 06.58 + 40 50 43.5  8.90 11.42 0.15 0.54 0.02 d 167.0000 0.11   628  500 0.190 
302 Pegasus Dwarf          23 28 36.25 + 14 44 34.5  0.76 14.30 0.60 0.62 0.04 d 120.0000 0.07   301  180 0.540 
303 UGC 12632              23 29 58.67 + 40 59 24.8  9.60 14.50 0.80 0.68 0.07 d   0.0000 0.14   268  360 0.830 
304 UGC 12732              23 40 42.10 + 26 14 17.4 12.40 13.80 0.30           d  13.0000 0.09   181  305 0.930 
305 NGC 7741               23 43 54.37 + 26  4 32.2 14.23 11.66 0.19 0.53 0.01 s 170.0000 0.07   262  190 0.680 
306 kkh 098                23 45 34.02 + 38 43 03.7  2.56                      d   0.0000 0.12         61       
307 NGC 7793               23 57 49.83 - 32 35 27.7  3.91  9.65 0.17 0.54 0.02 s  98.0000 0.02   560  540 0.680 

==> anc/tab2.txt <==
Title: Revisiting the Integrated Star Formation Law. Paper I: Non-Starbursting
       Galaxies
Authors: de los Reyes, M.A.C., Kennicutt, R.C.
Table: UV photometric data
================================================================================
Byte-by-byte Description of file: tab2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---     Seq    Running index number
   5- 26 A22    ---     Name   Galaxy ID preferred by NED
  28- 28 I1     ---   l_UVmag  Upper limit flag on UV magnitude; 1=yes, 0=no
  30- 33 F4.1   mag     UVmag  []? Apparent UV magnitude
  35- 37 F3.1   mag   e_UVmag  []? Mean error on apparent UV magnitude
  39- 39 I1     ---   r_UVmag  Reference for apparent UV magnitude (1)
  41- 48 F8.2   s       tUV    []? Exposure time (2)
  50- 81 A32    ---     Text   GALEX tile name (2)
  83- 84 I2     ---   f_UVmag  NUV flag; 1=only NUV available; 0=FUV used (2)
--------------------------------------------------------------------------------
Note (1): References for UV magnitudes:
          1: this paper
          2: Gil de Paz et al. (2007)
          3: LVL, using IR-matched apertures (Lee et al. 2011)
          4: SINGS (Dale et al. 2007)
          5: LVL, using "outermost elliptical aperture" (Lee et al. 2011)
          6: Bai et al. 2015
          7: Virgo Cluster Survey (Voyer et al. 2014)
          8: Herschel Reference Survey (Cortese et al. 2012)
Note (2): Values listed only for galaxies with UV fluxes measured in this paper
--------------------------------------------------------------------------------
  1 WLM                    0 12.8 0.1 2                                              
  2 NGC 7817               0 15.0 0.2 1    90.00 AIS_144                           1 
  3 NGC 0023               0 16.4 0.4 1  3398.05 GI1_013001_NGC0023                0 
  4 UGC 00191              0                                                         
  5 MESSIER 031            0  8.4 0.1 6                                              
  6 IC 1574                0 16.9 0.1 3                                              
  7 NGC 0253               0 11.6 0.1 2                                              
  8 UGCA 015               0 17.1 0.1 3                                              
  9 NGC 0278               0 11.8 0.1 1   106.00 AIS_43                            1 
 10 UGC 00634              0 16.6 0.5 1   197.05 AIS_264                           0 
 11 IC 1613                0 11.8 0.1 2                                              
 12 NGC 0404               0 16.5 0.2 3                                              
 13 UGC 00731              0                                                         
 14 UGC 00891              0 16.6 0.1 3                                              
 15 NGC 0488               0 14.8 0.1 6                                              
 16 UM 323                 0 17.4 0.6 1  2234.05 GI3_089003_UM323                  0 
 17 MESSIER 033            0  8.2 0.1 2                                              
 18 kkh 006                1 17.3     1   103.05 AIS_44                            0 
 19 MESSIER 074            0 12.1 0.1 1 12004.60 GI3_050001_NGC628                 0 
 20 AGC 112521             1 20.7     1  1233.25 GI3_084001_J014108p271920         0 
 21 AGC 110482             1 18.9     1  1601.10 GI3_084002_J014217p262200         0 
 22 UGCA 020               0 16.8 0.2 5                                              
 23 AGC 111946             1 19.9     1  1531.60 GI1_047012_IC1727                 0 
 24 NGC 0672               0 13.5 0.1 3                                              
 25 UGC 01281              0 15.5 0.2 5                                              
 26 AGC 111977             1 18.3     1  1702.05 GI4_042003_AOHI015520p275653      0 
 27 NGC 0772               0 14.6 0.2 1  1702.05 NGA_NGC0772                       0 
 28 AGC 111164             1 19.5     1  2268.60 GI4_095004_NGC0784                0 
 29 NGC 0925               0 12.3 0.1 1  1671.00 NGA_NGC0925                       0 
 30 UGC 02023              0 15.6 0.2 5                                              
 31 UGC 02034              0                                                         
 32 NGC 0972               0 14.2 0.2 1   133.05 AIS_64                            1 
 33 UGC 02053              0 15.0 0.3 1   133.05 AIS_64                            1 
 34 NGC 1012               0                                                         
 35 NGC 1058               0 14.3 0.2 1  2802.25 GI3_067002_SN2007gr_p             0 
 36 UGC 02259              0 13.9 0.2 1   101.10 AIS_59                            1 
 37 NGC 1140               0 14.1 0.1 2                                              
 38 NGC 1156               0 13.0 0.1 2                                              
 39 NGC 1291:[LFF2012] 084 0 15.1 0.1 2                                              
 40 NGC 1313               0 10.9 0.1 3                                              
 41 UGC 02684              0 16.9 0.3 5                                              
 42 NGC 1365               0 12.5 0.1 6                                              
 43 NGC 1385               0 13.5 0.1 2                                              
 44 NGC 1433               0 14.0 0.1 1   128.00 AIS_424                           0 
 45 IC 0342                0  8.9 0.2 5                                              
 46 NGC 1566               0 12.4 0.1 2                                              
 47 NGC 1530               0 14.5 0.3 1   206.10 AIS_48                            0 
 48 Cam A                  0 16.9 1.0 1   219.00 AIS_48                            0 
 49 UGCA 092               1 14.9     1   220.00 AIS_50                            0 
 50 UGC 03174              0 16.6 0.3 5                                              
 51 Camelopardalis B       0                                                         
 52 NGC 1800               0 15.2 0.1 2                                              
 53 UGCA 102               0                                                         
 54 NGC 1961               0 14.6 0.1 2                                              
 55 UGC 03371              0 16.2 0.6 1   208.05 AIS_94                            0 
 56 NGC 2146               0 15.2 0.1 2                                              
 57 ESO 490- G 017         0                                                         
 58 NGC 2273               0 16.3 0.4 1  1520.00 GI1_109026_NGC2273                0 
 59 NGC 2337               0 14.9 0.2 5                                              
 60 UGC 03755              0 15.8 0.4 1   143.00 AIS_203                           0 
 61 UGC 03817              0 17.3 0.3 5                                              
 62 NGC 2336               0 14.5 0.2 1  4805.45 LGAL_NGC2336                      0 
 63 NGC 2276               0 13.6 0.2 1  1360.15 GI3_079005_NGC2300                0 
 64 UGC 03860              0 16.8 0.2 5                                              
 65 NGC 2366               0 12.9 0.1 2                                              
 66 AGC 174585             1 19.3     1  2531.40 GI5_002003_HI0736094p095952       0 
 67 NGC 2403               0 10.7 0.1 1 10663.60 GI3_050002_NGC2403                0 
 68 UGC 03966              0 16.3 0.2 5                                              
 69 UGC 03974              0 15.2 0.2 5                                              
 70 AGC 174605             1 19.4     1   126.00 AIS_204                           0 
 71 UGC 04115              0 16.0 0.2 5                                              
 72 NGC 2532               0 15.0 0.2 1   110.00 AIS_89                            0 
 73 NGC 2537               0 14.2 0.1 2                                              
 74 IC 2233                0 15.3 0.1 2                                              
 75 Holmberg II            0 12.6 0.1 2                                              
 76 NGC 2552               0 14.6 0.1 3                                              
 77 MESSIER 081 DWARF A    0 17.7 0.1 3                                              
 78 UGC 04426              0 17.1 0.1 3                                              
 79 UGC 04459              0 15.8 0.1 2                                              
 80 ESO 495- G 021         0                                                         
 81 UGC 04483              0 16.1 0.1 3                                              
 82 UGC 04499              0 15.5 0.1 6                                              
 83 AGC 182595             1 19.1     1  1689.00 MISGCSAN_15933_1588               0 
 84 NGC 2683               0 14.4 0.1 3                                              
 85 NGC 2775               0 15.5 0.1 6                                              
 86 NGC 2782               0 15.0 0.1 2                                              
 87 NGC 2855               0                                                         
 88 NGC 2820A              0 16.2 0.4 1   112.00 AIS_74                            0 
 89 NGC 2841               0 13.9 0.1 1 10723.25 NGA_NGC2841_cen                   0 
 90 NGC 2903               0 12.7 0.1 1  1910.20 NGA_NGC2903                       0 
 91 UGC 05151              0                                                         
 92 Holmberg I             0 15.1 0.1 2                                              
 93 NGC 2976               0 13.3 0.1 1  1690.20 GI3_061016_KK77                   0 
 94 NGC 2985               0                                                         
 95 UGC 05272              0 15.3 0.1 3                                              
 96 MESSIER 081            0 11.0 0.1 1 14706.70 GI1_071001_M81                    0 
 97 Leo III                0 14.9 0.1 3                                              
 98 Sextans B              0 14.0 0.1 3                                              
 99 NGC 3079               0 14.4 0.1 2                                              
100 NGC 3104               0 14.8 0.2 1  1689.85 GI1_047037_NGC3104                0 
101 AM 1001-270            0 18.0 0.1 2                                              
102 UGC 05423              0 17.1 0.1 2                                              
103 UGC 05456              0 15.3 0.1 3                                              
104 Sextans A              0 12.9 0.1 2                                              
105 NGC 3147               0 14.5 0.1 2                                              
106 NGC 3190               0 17.7 0.1 2                                              
107 NGC 3184               0 12.8 0.1 1   103.00 AIS_86                            0 
108 NGC 3198               0 13.4 0.1 2                                              
109 IC 2574                0 12.6 0.1 2                                              
110 UGC 05692              0 16.7 0.1 3                                              
111 UGC 05716              0 18.2 0.9 1   188.00 AIS_482                           0 
112 AGC 731457             0 17.9 0.8 1  1655.10 GI1_047042_NGC3274                0 
113 NGC 3274               0 14.6 0.1 3                                              
114 UGC 05764              0 16.6 0.1 3                                              
115 NGC 3310               0 12.4 0.1 1   108.00 AIS_92                            0 
116 NGC 3338               0 14.0 0.1 1  1607.00 GI3_084012_J103956p135434         0 
117 UGC 05829              0 14.4 0.1 3                                              
118 NGC 3344               0 12.8 0.1 2                                              
119 MESSIER 095            0 13.6 0.1 2                                              
120 UGC 05846              0 17.0 0.1 6                                              
121 NGC 3359               0 13.6 0.1 6                                              
122 MESSIER 096            0 14.3 0.2 1  4529.15 LeoRingS                          0 
123 UGC 05918              0 17.1 0.2 3                                              
124 NGC 3486               0 12.8 0.1 1  2439.65 GI4_095046_NGC3486                0 
125 NGC 3504               0 14.4 0.1 8                                              
126 UGC 06145              0 18.0 0.9 1   107.00 AIS_314                           0 
127 NGC 3521               0 13.2 0.1 1  2881.45 MISDR1_12637_0277                 0 
128 MESSIER 108            0 13.8 0.2 5                                              
129 MESSIER 065            0 15.3 0.1 3                                              
130 MESSIER 066            0 13.0 0.1 2                                              
131 NGC 3631               0 13.4 0.1 1   120.00 AIS_92                            0 
132 NGC 3675               0 15.6 0.3 1   109.00 AIS_102                           0 
133 UGC 06456              0 15.3 0.1 2                                              
134 NGC 3718               0 16.4 0.4 1  1620.55 GI1_078002_NGC3718                0 
135 NGC 3726               0 13.2 0.1 1    87.00 AIS_102                           0 
136 UGC 06541              0 15.7 0.1 3                                              
137 NGC 3738               0 14.1 0.1 3                                              
138 NGC 3741               0 15.4 0.3 1 15049.35 NGA_NGC3741                       0 
139 UGC 06578              0 16.1 0.3 1  1524.10 MISDR1_12924_0282                 0 
140 NGC 3810               0 13.8 0.1 1   252.00 AIS_232                           0 
141 NGC 3870               0 15.5 0.3 1  1678.00 GI3_046022_NGC3870                0 
142 NGC 3877               0 15.7 0.3 1    95.00 AIS_102                           0 
143 NGC 3893               0 13.9 0.1 1   103.00 AIS_102                           0 
144 MRK 0750               0                                                         
145 UM 456                 0 16.8 0.5 1  1391.85 GI5_048008_GAMA12_13111           0 
146 UGC 06817              0 15.2 0.1 3                                              
147 NGC 3928               0 15.6 0.3 1   215.05 AIS_102                           0 
148 UGC 06850              0 15.9 0.3 1   633.00 NGA_UGC6879                       0 
149 NGC 3938               0 13.0 0.1 1   112.00 AIS_102                           0 
150 NGC 3949               0 13.8 0.1 1    88.05 AIS_102                           0 
151 NGC 3953               0                                                         
152 UGC 06900              0 17.7 0.1 3                                              
153 UGC 06955              0 15.5 0.2 1   101.05 AIS_107                           0 
154 IC 0749                0 15.0 0.2 1   120.00 AIS_107                           0 
155 IC 0750                0 17.6 0.7 1   120.00 AIS_107                           0 
156 NGC 4038               0 13.1 0.1 2                                              
157 NGC 4051               0 13.7 0.1 1   109.00 AIS_102                           0 
158 NGC 4068               0 14.6 0.1 3                                              
159 NGC 4062               0 15.0 0.2 1   109.00 AIS_112                           0 
160 NGC 4064               0 17.3 0.1 7                                              
161 NGC 4088               0 14.4 0.2 1  3492.30 GI5_014003_SN2009dd               0 
162 NGC 4096               0 14.4 0.1 3                                              
163 NGC 4100               0 14.7 0.1 8                                              
164 NGC 4102               0 16.0 0.3 1  2563.30 GI4_095022_NGC4068                0 
165 NGC 4138               0 15.6 0.1 6                                              
166 NGC 4144               0 14.3 0.1 3                                              
167 UGC 07178              0 17.8 0.1 6                                              
168 NGC 4157               0 15.5 0.1 6                                              
169 NGC 4163               0 15.7 0.1 3                                              
170 NGC 4178               0 14.0 0.1 1  2231.30 GI1_079002_NGC4178                0 
171 NGC 4190               0 15.1 0.1 3                                              
172 NGC 4189               0 15.3 0.2 1  1538.05 GI1_079003_NGC4189                0 
173 ESO 321- G 014         0 16.8 0.2 3                                              
174 MESSIER 098            0 14.1 0.1 1  1565.00 GI2_007006_S_121410p140127_css31  0 
175 UGC 07242              0 16.3 0.1 2                                              
176 NGC 4204               0 14.7 0.2 5                                              
177 NGC 4214               0 11.8 0.1 3                                              
178 CGCG 269-049           0 17.0 0.1 3                                              
179 NGC 4216               0 16.0 0.3 1  1672.00 VIRGO_SPEC_1                      0 
180 UGC 07298              0 17.7 0.2 5                                              
181 NGC 4236               0 12.2 0.1 2                                              
182 NGC 4242               0 14.2 0.1 3                                              
183 MESSIER 099            0 12.7 0.1 1 21177.35 GI2_017001_J121754p144525         0 
184 MESSIER 106            0 12.5 0.1 1 11773.80 PS_NGC4258_MOS23                  0 
185 NGC 4288               0 14.9 0.1 3                                              
186 NGC 4293               0 17.9 0.2 7                                              
187 UGC 07408              0 16.4 0.1 3                                              
188 NGC 4294               0 14.5 0.2 1  3862.10 GI5_057001_NGC4313                0 
189 NGC 4298               0 15.4 0.1 7                                              
190 NGC 4299               0 14.3 0.2 1  3862.10 GI5_057001_NGC4313                0 
191 MESSIER 061            0 12.3 0.1 1   941.05 NGA_NGC4303                       0 
192 MESSIER 100            0 12.7 0.1 1  4805.10 GI5_057004_NGC4312                0 
193 NGC 4351               0 15.7 0.1 7                                              
194 UGC 07490              0                                                         
195 NGC 4369               0 15.0 0.2 1  1682.10 GI1_109028_NGC4369                0 
196 IC 3308                0                                                         
197 NGC 4383               0 14.6 0.1 2                                              
198 NGC 4395               0 12.0 0.1 2                                              
199 NGC 4394               0 15.4 0.3 1   103.00 AIS_222                           0 
200 NGC 4402               0 16.8 0.5 1  1590.25 NGA_Virgo_MOS10                   0 
201 IC 3341                0 17.5 0.6 1  1348.95 GI6_017017_USGC_U478_Pos03        1 
202 NGC 4414               0 14.5 0.1 2                                              
203 NGC 4419               0 17.1 0.6 1  2534.95 GI5_057012_IC3392                 0 
204 UGC 07559              0 15.5 0.1 3                                              
205 NGC 4424               0 16.3 0.1 7                                              
206 UGC 07577              0 15.2 0.1 3                                              
207 NGC 4449               0 11.2 0.1 3                                              
208 NGC 4450               0 15.9 0.3 1   106.00 AIS_222                           0 
209 NGC 4455               0 14.8 0.1 3                                              
210 NGC 4457               0 15.8 0.1 7                                              
211 NGC 4490               0 12.4 0.1 3                                              
212 MESSIER 088            0 14.0 0.1 1   107.00 AIS_223                           0 
213 UGC 07690              0 15.0 0.1 3                                              
214 UGC 07698              0 15.2 0.1 3                                              
215 NGC 4519               0 14.1 0.1 1  2496.05 GI1_079013_NGC4522                0 
216 NGC 4532               0 13.8 0.1 7                                              
217 NGC 4535               0 13.1 0.1 1  1660.20 GI3_041007_NGC4526                0 
218 NGC 4536               0 13.7 0.1 2                                              
219 MESSIER 091            0 14.8 0.2 1  3154.15 GI2_034006_Malin1                 0 
220 NGC 4559               0 12.5 0.1 2                                              
221 NGC 4561               0 14.5 0.2 1    96.00 AIS_222                           0 
222 NGC 4567               0 15.3 0.1 2                                              
223 NGC 4568               0 15.6 0.1 7                                              
224 MESSIER 090            0 15.5 0.3 1  1594.05 NGA_Virgo_MOS12                   0 
225 NGC 4571               0 15.0 0.2 1  3154.15 GI2_034006_Malin1                 0 
226 UGCA 290               0 16.3 0.2 5                                              
227 MESSIER 058            0 14.7 0.2 1  1575.10 NGA_Virgo_MOS07                   0 
228 UGCA 292               0 16.8 0.1 3                                              
229 NGC 4605               0 15.0 0.1 3                                              
230 NGC 4618               0 13.1 0.1 2                                              
231 NGC 4625               0 15.2 0.1 2                                              
232 IC 3687                0 15.0 0.1 3                                              
233 NGC 4639               0 14.7 0.2 1   112.00 AIS_223                           0 
234 NGC 4647               0 15.0 0.2 1  1624.10 GI1_109003_NGC4660                0 
235 NGC 4651               0 13.9 0.1 1  2588.00 GI1_079016_NGC4651                0 
236 NGC 4654               0 13.7 0.1 1   112.00 AIS_223                           0 
237 UGC 07916              0 16.2 0.1 3                                              
238 UGC 07950              0 15.6 0.1 3                                              
239 NGC 4689               0 14.4 0.1 7                                              
240 NGC 4694               0 17.0 0.5 1  1661.05 GI1_032002_VCC2062                0 
241 NGC 4707               0 15.4 0.1 3                                              
242 NGC 4698               0 15.8 0.3 1  2642.15 GI1_079018_NGC4698                0 
243 NGC 4713               0 13.8 0.1 1   186.00 AIS_228                           0 
244 NGC 4725               0 13.3 0.2 4                                              
245 MESSIER 094            0 12.7 0.1 1  4004.25 NGA_NGC4736                       0 
246 NGC 4789A              0 15.2 0.1 2                                              
247 NGC 4808               0 17.2 0.1 7                                              
248 UGC 08055              0 17.1 0.2 5                                              
249 MESSIER 064            0 14.7 0.2 1  1338.10 WDST_GD_153                       0 
250 UGC 08091              0 15.6 0.1 3                                              
251 IC 4182                0 13.7 0.1 3                                              
252 UGC 08201              0 14.7 0.1 2                                              
253 NGC 5023               0 15.0 0.1 3                                              
254 UGC 08308              0 16.7 0.2 5                                              
255 NGC 5033               0 13.5 0.1 1   205.00 AIS_108                           0 
256 UGC 08320              0 14.9 0.1 3                                              
257 UGC 08331              0 16.3 0.1 3                                              
258 MESSIER 063            0 13.0 0.1 1  3002.30 NGA_NGC5055                       0 
259 NGC 5101               0 15.5 0.3 1    96.00 AIS_491                           0 
260 NGC 5204               0 13.3 0.1 3                                              
261 MESSIER 051a           0 11.2 0.1 1 10787.45 GI3_050006_NGC5194                0 
262 UGC 08508              0                                                         
263 MESSIER 083            0 10.3 0.1 1 14250.40 GI3_050007_NGC5236                0 
264 NGC 5248               0 13.7 0.1 8                                              
265 UGC 08651              0 16.0 0.1 3                                              
266 UGC 08683              0 16.5 0.2 5                                              
267 UGC 08760              0 16.2 0.1 3                                              
268 NGC 5350               0 15.4 0.2 1   112.00 AIS_109                           0 
269 AGC 110482             0 19.6 0.1 3                                              
270 Holmberg IV            0                                                         
271 UGC 08833              0 17.0 0.1 3                                              
272 NGC 5383               0 15.8 0.3 1   107.05 AIS_109                           0 
273 MESSIER 101            0 10.3 0.1 1 13293.40 GI3_050008_NGC5457                0 
274 NGC 5474               0 13.4 0.1 2                                              
275 UGC 09128              0 16.6 0.1 3                                              
276 SBS 1415+437           0 16.3 0.4 1   103.15 AIS_109                           0 
277 NGC 5585               0 13.5 0.1 3                                              
278 UGC 09211              0 16.5 0.2 5                                              
279 UGC 09240              0 15.1 0.1 3                                              
280 NGC 5676               0 15.3 0.2 1   107.00 AIS_105                           0 
281 UGC 09992              0 16.7 0.1 3                                              
282 UGC 10310              0                                                         
283 NGC 6217               0 12.6 0.1 1    96.00 AIS_21                            1 
284 NGC 6207               0 13.0 0.1 1   160.00 AIS_10                            1 
285 NGC 6412               0 14.4 0.2 1   104.05 AIS_0                             0 
286 NGC 6503               0 13.6 0.1 1  2431.40 NGA_NGC6503                       0 
287 NGC 6643               0 12.6 0.1 1  1541.40 MISGCSN1_09659_0001               1 
288 NGC 6789               0 16.5 0.1 2                                              
289 NGC 6814               0 13.9 0.1 6                                              
290 NGC 6822               0 10.5 0.2 4                                              
291 UGC 11557              0 14.7 0.1 6                                              
292 NGC 6946               0 10.7 0.1 1   894.35 UVX_NGC6946                       0 
293 NGC 7013               0 15.2 0.5 1   243.00 AIS_39                            1 
294 NGC 7077               0 16.5 0.5 1  2104.70 GI3_046010_NGC7077                0 
295 UGC 11820              0 15.9 0.4 1   170.00 AIS_155                           0 
296 UGC 11861              0 12.2 0.5 1   110.00 AIS_24                            1 
297 NGC 7217               0 14.6 0.2 1  6338.55 GI2_044005_NGC7217                0 
298 UGC 12060              0 15.8 0.4 1   170.00 AIS_41                            0 
299 NGC 7331               0 13.5 0.1 1  7658.05 NGA_HCG092                        0 
300 NGC 7479               0 14.3 0.1 2                                              
301 NGC 7640               0 11.6 0.1 1   105.00 AIS_37                            1 
302 Pegasus Dwarf          0 16.0 0.1 3                                              
303 UGC 12632              0 15.1 0.2 5                                              
304 UGC 12732              0 14.9 0.3 1   362.00 AIS_145                           0 
305 NGC 7741               0 13.7 0.1 2                                              
306 kkh 098                0 17.5 0.1 3                                              
307 NGC 7793               0 11.5 0.1 2                                              

==> anc/tab3.txt <==
Title: Revisiting the Integrated Star Formation Law. Paper I: Non-Starbursting
       Galaxies
Authors: de los Reyes, M.A.C., Kennicutt, R.C.
Table: IR photometric data
================================================================================
Byte-by-byte Description of file: tab3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---     Seq      Running index number
   5- 26 A22    ---     Name     Galaxy ID preferred by NED
  28- 28 I1     ---   l_IRflux   Upper limit flag on IR flux; 1=yes, 0=no
  30- 37 A8     Jy      IRflux   []? IR flux
  39- 45 A7     Jy    e_IRflux   []? Mean error on IR flux
  47- 47 I1     ---   r_IRflux   Reference for IR flux (1)
  49- 55 F7.2   s       tIR      []? Exposure time (s) (2)
  57- 63 A7     ---     Project  For Spitzer MIPS images, name of survey
  65- 67 I3     ---     nFrames  For AllWISE images, number of frames
  69- 82 A14    ---     CoaddID  For AllWISE images, the co-add ID
--------------------------------------------------------------------------------
Note (1): References for IR fluxes:
          1: this paper (using Spitzer MIPS images)
          2: this paper (using AllWISE images)
          3: LVL (Dale et al. 2009)
          4: SINGS (Dale et al. 2007)
          5: Gil de Paz et al. (2007)
          6: MIPS LG (Bendo et al. 2012)
          7: IRAS BGS (Sanders et al. 2003)
Note (2): MIPS LG files (Bendo et al. 2012) do not list exposure times.
--------------------------------------------------------------------------------
  1 WLM                    0 7.04e-02 8.9e-03 3                                    
  2 NGC 7817               0 2.95e-01 2.3e-02 2                  99 0016p212_ac51  
  3 NGC 0023               0 1.08e+00 2.3e-01 7                                    
  4 UGC 00191              0 4.17e-03 2.0e-03 2                 124 0046p106_ac51  
  5 MESSIER 031            0 9.82e+01 2.3e+01 5                                    
  6 IC 1574                1 6.87e-04         2                 150 0114m228_ac51  
  7 NGC 0253               0 1.39e+02 1.7e+01 3                                    
  8 UGCA 015               1 1.17e-03         2                 141 0129m213_ac51  
  9 NGC 0278               0 2.23e+00 4.7e-01 7                                    
 10 UGC 00634              0 2.52e-03 2.5e-03 2                 127 0152p075_ac51  
 11 IC 1613                0 7.96e-02 1.0e-02 3                                    
 12 NGC 0404               0 1.30e-01 1.7e-02 3                                    
 13 UGC 00731              0 1.48e-02 4.4e-03 2                 201 0185p499_ac51  
 14 UGC 00891              0 4.07e-03 6.5e-04 3                                    
 15 NGC 0488               0 3.74e-01 2.9e-02 2                 194 0197p045_ac51  
 16 UM 323                 0 8.71e-04 2.8e-04 2                 196 0211p000_ac51  
 17 MESSIER 033            0 4.25e+01 1.7e+00 1 1404.68 LVL                        
 18 kkh 006                0                  2                 196 0238p514_ac51  
 19 MESSIER 074            0 3.00e+00 1.2e-01 1  146.80 SINGS                      
 20 AGC 112521             1 8.28e-05         2                 259 0253p272_ac51  
 21 AGC 110482             1 3.03e-04         2                 223 0250p257_ac51  
 22 UGCA 020               0 1.86e-03 1.8e-03 2                 233 0256p196_ac51  
 23 AGC 111946             1                  2                 256 0270p272_ac51  
 24 NGC 0672               0 3.15e-01 3.9e-02 3                                    
 25 UGC 01281              0 9.30e-03 1.9e-03 2                 227 0269p333_ac51  
 26 AGC 111977             1                  2                 257 0287p272_ac51  
 27 NGC 0772               0 8.27e-01 1.6e-01 5                                    
 28 AGC 111164             0 8.45e-04 6.8e-04 2                 153 0308p287_ac51  
 29 NGC 0925               0 7.79e-01 3.2e-02 1  146.80 SINGS                      
 30 UGC 02023              0 1.25e-02 4.6e-03 2                 124 0377p333_ac51  
 31 UGC 02034              0 1.57e-02 3.8e-03 2                 132 0375p408_ac51  
 32 NGC 0972               0 2.91e+00 6.1e-01 7                                    
 33 UGC 02053              0 2.33e-03 2.0e-03 2                 126 0382p302_ac51  
 34 NGC 1012               0 2.33e-01 1.8e-02 2                 124 0400p302_ac51  
 35 NGC 1058               0 2.92e-01 2.3e-02 2                 128 0416p378_ac51  
 36 UGC 02259              0 1.63e-02 3.1e-03 2                 128 0416p378_ac51  
 37 NGC 1140               0 4.09e-01 7.5e-02 5                                    
 38 NGC 1156               0 4.73e-01 8.6e-02 5                                    
 39 NGC 1291:[LFF2012] 084 0 4.44e-01 5.6e-02 3                                    
 40 NGC 1313               0 2.59e+00 3.3e-01 3                                    
 41 UGC 02684              1 7.45e-05         2                 118 0503p166_ac51  
 42 NGC 1365               0 1.19e+01 2.8e+00 5                                    
 43 NGC 1385               0 1.85e+00 3.4e-01 5                                    
 44 NGC 1433               0 5.25e-01 4.1e-02 2                 457 0545m470_ac51  
 45 IC 0342                0 2.90e+01 6.1e+00 7                                    
 46 NGC 1566               0 2.64e+00 2.1e-01 4                                    
 47 NGC 1530               0 1.03e+00 2.2e-01 7                                    
 48 Cam A                  1                  2                 146 0681p726_ac51  
 49 UGCA 092               0 1.80e-02 2.1e-03 2                 155 0693p636_ac51  
 50 UGC 03174              1 2.40e-04         2                 122 0726p000_ac51  
 51 Camelopardalis B       1 5.34e-04         2                 163 0742p666_ac51  
 52 NGC 1800               0 5.56e-02 7.0e-03 3                                    
 53 UGCA 102               0 2.07e-02 1.8e-03 2                 117 0771m031_ac51  
 54 NGC 1961               0 5.00e-01 9.8e-02 5                                    
 55 UGC 03371              0 1.42e-02 4.0e-03 2                 147 0871p757_ac51  
 56 NGC 2146               0 1.60e+01 2.9e+00 5                                    
 57 ESO 490- G 017         0 2.35e-03 1.9e-03 2                 149 1000m258_ac51  
 58 NGC 2273               0 1.14e+00 2.4e-01 7                                    
 59 NGC 2337               0 1.16e-01 9.1e-03 2                 124 1082p439_ac51  
 60 UGC 03755              0 4.13e-03 1.6e-03 2                 110 1092p106_ac51  
 61 UGC 03817              1                  2                 127 1107p454_ac51  
 62 NGC 2336               0 4.29e-01 3.3e-02 2                 247 1088p802_ac51  
 63 NGC 2276               0 1.37e+00 2.9e-01 7                                    
 64 UGC 03860              1 1.05e-03         2                 127 1127p408_ac51  
 65 NGC 2366               0 6.30e-01 8.0e-02 3                                    
 66 AGC 174585             1                  2                 115 1138p106_ac51  
 67 NGC 2403               0 5.51e+00 2.2e-01 1  146.80 SINGS                      
 68 UGC 03966              0 2.46e-03 2.1e-03 2                 128 1161p393_ac51  
 69 UGC 03974              0 3.00e-02 8.1e-03 2                 123 1147p166_ac51  
 70 AGC 174605             1                  2                 114 1174p075_ac51  
 71 UGC 04115              0 2.93e-03 2.3e-03 2                 118 1189p151_ac51  
 72 NGC 2532               0 5.38e-01 4.2e-02 2                 123 1223p333_ac51  
 73 NGC 2537               0 2.69e-01 3.4e-02 3                                    
 74 IC 2233                0 3.52e-02 4.4e-03 3                                    
 75 Holmberg II            0 1.67e-01 2.1e-02 3                                    
 76 NGC 2552               0 5.37e-02 6.8e-03 3                                    
 77 MESSIER 081 DWARF A    0 3.15e-03 5.2e-04 3                                    
 78 UGC 04426              1 4.40e-04         2                 134 1274p424_ac51  
 79 UGC 04459              0 2.22e-02 2.8e-03 3                                    
 80 ESO 495- G 021         0 5.17e+00 4.3e-01 6                                    
 81 UGC 04483              0 6.57e-03 8.5e-04 3                                    
 82 UGC 04499              0 3.34e-02 4.1e-03 2                 143 1287p514_ac51  
 83 AGC 182595             1 1.90e-05         2                 102 1335p272_ac51  
 84 NGC 2683               0 8.43e-01 1.1e-01 3                                    
 85 NGC 2775               0 2.67e-01 2.1e-02 2                 126 1372p075_ac51  
 86 NGC 2782               0 1.44e+00 2.7e-01 5                                    
 87 NGC 2855               0 1.03e-01 9.2e-03 2                 135 1406m122_ac51  
 88 NGC 2820A              0 8.47e-04 3.8e-04 2                 151 1420p636_ac51  
 89 NGC 2841               0 8.72e-01 3.6e-02 1  146.80 SINGS                      
 90 NGC 2903               0 6.50e+00 2.6e-01 1  146.80 LVL                        
 91 UGC 05151              0 1.08e-02 1.0e-03 2                 160 1439p484_ac51  
 92 Holmberg I             0 6.11e-03 9.9e-04 3                                    
 93 NGC 2976               0 1.15e+00 4.7e-02 1  146.80 SINGS                      
 94 NGC 2985               0 7.23e-01 1.5e-01 7                                    
 95 UGC 05272              0 1.20e-02 1.6e-03 3                                    
 96 MESSIER 081            0 5.03e+00 2.0e-01 1  220.20 SINGS                      
 97 Leo III                0 1.03e-02 5.7e-03 2                 137 1495p302_ac51  
 98 Sextans B              0 1.94e-02 2.6e-03 3                                    
 99 NGC 3079               0 3.25e+00 5.9e-01 5                                    
100 NGC 3104               0 1.91e-02 2.9e-03 2                 145 1503p408_ac51  
101 AM 1001-270            1 5.28e-03         3                                    
102 UGC 05423              0 3.06e-03 4.9e-04 3                                    
103 UGC 05456              0 5.28e-02 6.6e-03 3                                    
104 Sextans A              0 3.52e-02 4.5e-03 3                                    
105 NGC 3147               0 9.82e-01 1.8e-01 5                                    
106 NGC 3190               0 2.52e-01 1.9e-02 4                                    
107 NGC 3184               0 1.34e+00 1.0e-01 4                                    
108 NGC 3198               0 9.91e-01 7.5e-02 4                                    
109 IC 2574                0 2.59e-01 3.2e-02 3                                    
110 UGC 05692              0 1.02e-02 1.5e-03 3                                    
111 UGC 05716              1 7.45e-04         2                 143 1583p257_ac51  
112 AGC 731457             1                  2                 144 1577p287_ac51  
113 NGC 3274               0 6.02e-02 7.6e-03 3                                    
114 UGC 05764              0 3.15e-03 5.0e-04 3                                    
115 NGC 3310               0 4.47e+00 9.4e-01 7                                    
116 NGC 3338               0 4.21e-01 1.7e-02 1         MIPS LG                    
117 UGC 05829              0 2.96e-02 3.8e-03 3                                    
118 NGC 3344               0 1.11e+00 1.4e-01 3                                    
119 MESSIER 095            0 2.31e+00 2.9e-01 3                                    
120 UGC 05846              0 9.38e-03 3.3e-03 2                 174 1620p605_ac51  
121 NGC 3359               0 5.36e-01 9.9e-02 5                                    
122 MESSIER 096            0 7.06e-01 2.9e-02 1  146.80 LVL                        
123 UGC 05918              1 2.42e-03         2                 225 1607p651_ac51  
124 NGC 3486               0 5.95e-01 2.4e-02 1  146.80 LVL                        
125 NGC 3504               0 2.78e+00 2.3e-01 6                                    
126 UGC 06145              1                  2                 128 1663m016_ac51  
127 NGC 3521               0 5.33e+00 2.1e-01 1  146.80 SINGS                      
128 MESSIER 108            0 3.52e+00 7.4e-01 7                                    
129 MESSIER 065            0 5.19e-01 6.5e-02 3                                    
130 MESSIER 066            0 6.94e+00 5.3e-01 3                                    
131 NGC 3631               0 1.22e+00 2.6e-01 7                                    
132 NGC 3675               0 1.40e+00 3.0e-01 7                                    
133 UGC 06456              1 4.55e-02         5                                    
134 NGC 3718               0 1.01e-01 9.0e-03 2                 186 1726p530_ac51  
135 NGC 3726               0 7.39e-01 1.6e-01 7                                    
136 UGC 06541              0 6.20e-03 8.2e-04 3                                    
137 NGC 3738               0 1.11e-01 1.4e-02 3                                    
138 NGC 3741               0 4.28e-03 1.4e-03 2                 246 1746p454_ac51  
139 UGC 06578              0 9.41e-03 9.1e-04 2                 129 1739p015_ac51  
140 NGC 3810               0 1.36e+00 2.9e-01 7                                    
141 NGC 3870               0 2.33e-02 1.8e-03 2                 193 1765p499_ac51  
142 NGC 3877               0 9.24e-01 2.0e-01 7                                    
143 NGC 3893               0 1.39e+00 2.9e-01 7                                    
144 MRK 0750               0 1.52e-02 1.3e-03 2                 135 1768p151_ac51  
145 UM 456                 0 2.71e-03 5.4e-04 2                 126 1769p000_ac51  
146 UGC 06817              0 3.62e-03 1.5e-03 2                 160 1780p393_ac51  
147 NGC 3928               0 1.29e-01 9.9e-03 2                 268 1777p484_ac51  
148 UGC 06850              0 1.81e-02 1.5e-03 2                 119 1784m031_ac51  
149 NGC 3938               0 1.05e+00 4.3e-02 1  146.80 SINGS                      
150 NGC 3949               0 1.06e+00 2.2e-01 7                                    
151 NGC 3953               0 9.55e-01 7.9e-02 6                                    
152 UGC 06900              0 3.80e-03 6.6e-04 3                                    
153 UGC 06955              0 1.00e-02 4.3e-03 2                 164 1800p378_ac51  
154 IC 0749                0 1.39e-01 1.1e-02 2                 171 1800p424_ac51  
155 IC 0750                0 2.04e+00 1.6e-01 2                 171 1800p424_ac51  
156 NGC 4038               0 5.25e+00 4.3e-01 6                                    
157 NGC 4051               0 1.85e+00 3.9e-01 7                                    
158 NGC 4068               0 2.96e-02 3.8e-03 3                                    
159 NGC 4062               0 3.54e-01 2.7e-02 2                 155 1817p318_ac51  
160 NGC 4064               0 7.31e-02 5.7e-03 2                 136 1807p181_ac51  
161 NGC 4088               0 2.90e+00 6.1e-01 7                                    
162 NGC 4096               0 8.06e-01 1.0e-01 3                                    
163 NGC 4100               0 8.66e-01 1.8e-01 7                                    
164 NGC 4102               0 5.74e+00 1.2e+00 7                                    
165 NGC 4138               0 1.18e-01 9.2e-03 2                 174 1831p439_ac51  
166 NGC 4144               0 1.02e-01 1.3e-02 3                                    
167 UGC 07178              0 3.51e-03 1.8e-03 2                 114 1830p015_ac51  
168 NGC 4157               0 1.97e+00 3.6e-01 5                                    
169 NGC 4163               0 1.11e-02 1.5e-03 3                                    
170 NGC 4178               0 3.47e-01 1.5e-02 1         MIPS LG                    
171 NGC 4190               0 1.67e-02 2.1e-03 3                                    
172 NGC 4189               0 3.64e-01 7.2e-02 5                                    
173 ESO 321- G 014         0 3.98e-04 3.5e-04 3                                    
174 MESSIER 098            0 9.53e-01 3.9e-02 1         MIPS LG                    
175 UGC 07242              0 4.01e-03 9.1e-04 2                 229 1818p666_ac51  
176 NGC 4204               0 5.42e-02 5.9e-03 2                 136 1840p212_ac51  
177 NGC 4214               0 1.85e+00 2.4e-01 3                                    
178 CGCG 269-049           0 2.69e-03 3.9e-04 3                                    
179 NGC 4216               1 1.82e-01         5                                    
180 UGC 07298              1                  2                 278 1835p514_ac51  
181 NGC 4236               0 4.72e-01 5.9e-02 3                                    
182 NGC 4242               0 1.02e-01 1.3e-02 3                                    
183 MESSIER 099            0 3.94e+00 1.6e-01 1  146.80 SINGS                      
184 MESSIER 106            0 2.29e+00 9.2e-02 1  146.80 LVL                        
185 NGC 4288               0 6.30e-02 7.9e-03 3                                    
186 NGC 4293               0 5.34e-01 4.1e-02 2                 146 1855p181_ac51  
187 UGC 07408              0 4.60e-03 2.6e-03 2                 177 1853p454_ac51  
188 NGC 4294               0 1.70e-01 7.4e-03 1         MIPS LG                    
189 NGC 4298               0 1.01e+00 1.9e-01 5                                    
190 NGC 4299               0 1.93e-01 8.3e-03 1         MIPS LG                    
191 MESSIER 061            0 3.85e+00 1.5e-01 1         MIPS LG                    
192 MESSIER 100            0 3.28e+00 1.3e-01 1  146.80 SINGS                      
193 NGC 4351               0 5.72e-02 4.7e-03 6                                    
194 UGC 07490              0 2.13e-02 2.7e-03 3                                    
195 NGC 4369               0 5.80e-01 1.3e-01 7                                    
196 IC 3308                1 3.96e-04         2                 149 1859p272_ac51  
197 NGC 4383               0 9.64e-01 1.8e-01 5                                    
198 NGC 4395               0 4.72e-01 5.9e-02 3                                    
199 NGC 4394               0 1.35e-01 1.1e-02 2                 144 1871p181_ac51  
200 NGC 4402               0 5.49e-01 2.3e-02 1         MIPS LG                    
201 IC 3341                1                  2                 149 1859p272_ac51  
202 NGC 4414               0 3.42e+00 6.2e-01 5                                    
203 NGC 4419               0 1.03e+00 4.2e-02 1         MIPS LG                    
204 UGC 07559              0 7.96e-03 1.1e-03 3                                    
205 NGC 4424               0 2.91e-01 2.4e-02 6                                    
206 UGC 07577              0 5.56e-03 9.1e-04 3                                    
207 NGC 4449               0 2.96e+00 3.8e-01 3                                    
208 NGC 4450               0 1.57e-01 6.9e-03 1  146.80 SINGS                      
209 NGC 4455               0 3.15e-02 4.0e-03 3                                    
210 NGC 4457               0 3.61e-01 3.0e-02 6                                    
211 NGC 4490               0 3.98e+00 5.0e-01 3                                    
212 MESSIER 088            0 1.98e+00 8.0e-02 1         MIPS LG                    
213 UGC 07690              0 2.78e-02 3.5e-03 3                                    
214 UGC 07698              0 1.39e-02 1.8e-03 3                                    
215 NGC 4519               0 5.08e-01 2.1e-02 1         MIPS LG                    
216 NGC 4532               0 7.32e-01 6.0e-02 6                                    
217 NGC 4535               0 1.66e+00 6.7e-02 1         MIPS LG                    
218 NGC 4536               0 3.23e+00 2.5e-01 4                                    
219 MESSIER 091            0 3.64e-01 1.5e-02 1         MIPS LG                    
220 NGC 4559               0 1.05e+00 8.3e-02 4                                    
221 NGC 4561               0 6.50e-02 3.2e-03 1         MIPS LG                    
222 NGC 4567               0 1.89e+00 1.6e-01 6                                    
223 NGC 4568               0 1.89e+00 1.6e-01 6                                    
224 MESSIER 090            0 1.15e+00 4.6e-02 1  146.80 SINGS                      
225 NGC 4571               0 2.37e-01 1.9e-02 2                 152 1893p136_ac51  
226 UGCA 290               1 1.20e-04         2                 168 1896p393_ac51  
227 MESSIER 058            0 7.04e-01 2.9e-02 1  146.80 SINGS                      
228 UGCA 292               0 2.04e-03 3.4e-04 3                                    
229 NGC 4605               0 9.26e-01 1.2e-01 3                                    
230 NGC 4618               0 3.70e-01 4.6e-02 3                                    
231 NGC 4625               0 1.20e-01 1.5e-02 3                                    
232 IC 3687                0 6.11e-03 9.1e-04 3                                    
233 NGC 4639               0 1.47e-01 6.5e-03 1         MIPS LG                    
234 NGC 4647               0 5.58e-01 2.3e-02 1         MIPS LG                    
235 NGC 4651               0 5.46e-01 2.2e-02 1         MIPS LG                    
236 NGC 4654               0 1.57e+00 6.3e-02 1         MIPS LG                    
237 UGC 07916              0 8.43e-03 1.1e-03 3                                    
238 UGC 07950              0 1.11e-02 1.4e-03 3                                    
239 NGC 4689               0 4.26e-01 1.8e-02 1         MIPS LG                    
240 NGC 4694               0 1.93e-02 1.6e-03 2                 139 1923p106_ac51  
241 NGC 4707               0 1.02e-02 1.4e-03 3                                    
242 NGC 4698               0 1.45e-01 6.4e-03 1         MIPS LG                    
243 NGC 4713               0 3.04e-01 2.4e-02 2                 134 1929p060_ac51  
244 NGC 4725               0 8.04e-01 6.5e-02 4                                    
245 MESSIER 094            0 3.21e+00 1.3e-01 1  146.80 SINGS                      
246 NGC 4789A              1 4.07e-03         3                                    
247 NGC 4808               0 5.76e-01 4.8e-02 6                                    
248 UGC 08055              1 1.37e-03         2                 148 1944p045_ac51  
249 MESSIER 064            0 1.90e+00 7.6e-02 1  146.80 SINGS                      
250 UGC 08091              0 3.98e-03 5.7e-04 3                                    
251 IC 4182                0 6.39e-02 8.1e-03 3                                    
252 UGC 08201              0 4.17e-03 7.5e-04 3                                    
253 NGC 5023               0 5.28e-02 6.7e-03 3                                    
254 UGC 08308              1                  2                 198 1985p469_ac51  
255 NGC 5033               0 1.91e+00 7.7e-02 1  146.80 SINGS                      
256 UGC 08320              0 1.57e-02 2.0e-03 3                                    
257 UGC 08331              0 6.48e-03 9.2e-04 3                                    
258 MESSIER 063            0 4.77e+00 1.9e-01 1  146.80 SINGS                      
259 NGC 5101               0 1.71e-01 1.4e-02 2                 239 2011m273_ac51  
260 NGC 5204               0 1.67e-01 2.1e-02 3                                    
261 MESSIER 051a           0 1.24e+01 5.0e-01 1  146.80 SINGS                      
262 UGC 08508              0 5.74e-03 8.0e-04 3                                    
263 MESSIER 083            0 3.67e+01 1.5e+00 1  146.80 LVL                        
264 NGC 5248               0 2.16e+00 1.8e-01 6                                    
265 UGC 08651              0 3.15e-03 4.9e-04 3                                    
266 UGC 08683              0 3.51e-03 2.1e-03 2                 280 2051p393_ac51  
267 UGC 08760              0 1.11e-03 1.9e-04 3                                    
268 NGC 5350               0 3.51e-01 2.7e-02 2                 234 2076p408_ac51  
269 AGC 110482             1 4.26e-03         3                                    
270 Holmberg IV            0 1.76e-02 2.3e-03 3                                    
271 UGC 08833              1 4.81e-03         3                                    
272 NGC 5383               0 7.06e-01 1.5e-01 7                                    
273 MESSIER 101            0 1.02e+01 4.1e-01 3                                    
274 NGC 5474               0 1.48e-01 1.8e-02 3                                    
275 UGC 09128              1 1.06e-03         2                 272 2133p227_ac51  
276 SBS 1415+437           0 1.68e-02 1.5e-03 6                                    
277 NGC 5585               0 1.30e-01 1.6e-02 3                                    
278 UGC 09211              0                  2                 230 2151p454_ac51  
279 UGC 09240              0 2.13e-02 2.8e-03 3                                    
280 NGC 5676               0 1.43e+00 3.0e-01 7                                    
281 UGC 09992              0 6.30e-03 8.6e-04 3                                    
282 UGC 10310              0 1.43e-02 1.9e-03 2                 558 2443p469_ac51  
283 NGC 6217               0 1.71e+00 3.6e-01 7                                    
284 NGC 6207               0 2.86e-01 2.2e-02 2                 178 2499p363_ac51  
285 NGC 6412               0 2.10e-01 1.6e-02 2                 369 2613p757_ac51  
286 NGC 6503               0 8.09e-01 3.3e-02 1  146.80 LVL                        
287 NGC 6643               0 1.19e+00 2.5e-01 7                                    
288 NGC 6789               0 1.60e-03 3.8e-04 2                 452 2906p636_ac51  
289 NGC 6814               0 8.74e-01 1.9e-01 7                                    
290 NGC 6822               0 2.97e+00 2.3e-01 4                                    
291 UGC 11557              0 5.75e-02 5.6e-03 2                 419 3060p605_ac51  
292 NGC 6946               0 1.87e+01 7.5e-01 1  146.80 SINGS                      
293 NGC 7013               0 1.70e-01 1.4e-02 2                 169 3165p302_ac51  
294 NGC 7077               0 4.47e-03 5.6e-04 2                 125 3221p030_ac51  
295 UGC 11820              1 5.02e-04         2                 136 3274p136_ac51  
296 UGC 11861              0 4.28e-01 3.3e-02 2                 453 3308p726_ac51  
297 NGC 7217               0 5.80e-01 1.2e-01 7                                    
298 UGC 12060              0 8.32e-03 4.0e-03 2                 153 3383p333_ac51  
299 NGC 7331               0 4.01e+00 1.6e-01 1  146.80 SINGS                      
300 NGC 7479               0 3.56e+00 6.5e-01 5                                    
301 NGC 7640               0 3.64e-01 2.9e-02 2                 120 3501p408_ac51  
302 Pegasus Dwarf          0 2.41e-02 3.1e-03 3                                    
303 UGC 12632              0 1.75e-02 1.0e-02 2                 112 3520p408_ac51  
304 UGC 12732              1                  2                 145 3550p257_ac51  
305 NGC 7741               0 2.09e-01 5.9e-02 5                                    
306 kkh 098                1 4.07e-03         3                                    
307 NGC 7793               0 1.94e+00 2.5e-01 3                                    

==> anc/tab4.txt <==
Title: Revisiting the Integrated Star Formation Law. Paper I: Non-Starbursting
       Galaxies
Authors: de los Reyes, M.A.C., Kennicutt, R.C.
Table: SFRs, gas masses, and surface densities
================================================================================
Byte-by-byte Description of file: tab4.txt
--------------------------------------------------------------------------------
   Bytes Format Units                  Label          Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---                    Seq            Running index number
   5- 26 A22    ---                    Name           Galaxy ID preferred by NED
  28- 28 I1     ---                  l_logSFRuncorr   Upper limit flag on uncorrected SFR; 1=yes, 0=no
  30- 34 F5.2   [solMass/yr]           logSFRuncorr   []? Log(uncorrected SFR)
  36- 39 F4.2   [solMass/yr]         e_logSFRuncorr   []? Mean error on uncorrected SFR
  41- 41 I1     ---                  l_logSFRcorr     Upper limit flag on dust-corrected SFR; 1=yes, 0=no
  43- 47 F5.2   [solMass/yr]           logSFRcorr     []? Log(dust-corrected SFR)
  49- 52 F4.2   [solMass/yr]         e_logSFRcorr     []? Mean error on dust-corrected SFR
  54- 58 F5.2   [solMass.yr-1.kpc-2]   logSigSFRcorr  []? Log(dust-corrected SFR surface density)
  60- 64 F5.2   [solMass.yr-1.pc-2]    logSigHI       []? Log(HI surface density) (1)
  66- 76 A11    ---                  r_logSigHI       Reference for HI surface density (2)
  78- 78 I1     ---                  l_logSigH2       Upper limit flag on H2 surface density; 1=yes, 0=no
  80- 84 F5.2   [solMass.yr-1.pc-2]    logSigH2       []? Log(H2 surface density) (1)
  86- 95 A10    ---                  r_logSigH2       Reference for H2 surface density (2)
--------------------------------------------------------------------------------
Note (1): As noted in the text, we assume conservative measurement uncertainties
          of +/- 0.1 dex for HI and H2 surface densities
Note (2): References:
          1: Young et al. (1996)
          2: Young et al. (1995)
          3: Dame et al. (1993)
          4: Sage (1993)
          5: Fisher et al. (2013)
          6: Warmels (1985)
          7: Wevers et al. (1986)
          8: Rhee & van Albada (1996)
          9: van der Kruit & Shostak (1984)
          10: Broeils & Rhee (1997)
          11: van Moorsel (1983)
          12: Bosma (1978)
          13: Broeils & van Woerden (1994)
          14: Mulder et al. (1995)
          15: Casertano & van Gorkom (1991)
          16: Knapen (1997)
          17: van der Kruit & Shostak (1982)
          18: Braun et al. (1994)
          19: Rogstad et al. (1974)
          20: Bosma et al. (1981)
          21: Rogstad et al. (1973)
          101: Leroy et al. (2008)
          102: Corbelli et al. (2010)
          103: Chung et al. (2009)
          104: Combes et al. (1977)
          105: Puche et al. (1991)
          106: van der Hulst et al. (2001)
          107: van Driel et al. (1988)
          108: Nordgren et al. (1998)
          109: Jorsater & van Moorsel (1995)
          110: Ryder et al. (1996)
          111: Kilborn et al. (2005)
          112: Taramopoulos et al. (2001)
          113: Jore (1997)
          114: Verheijen & Sancisi (2001)
          115: van der Hulst (1979)
          116: Braine et al. (1993b)
          117: Warmels (1988)
          118: Huchtmeier & Richter (1989)
          119: Sancisi et al. (1979)
          120: Laine & Gottesman (1998)
          121: Liszt & Dickey (1995)
          122: Irwin & Seaquist (1991)
          123: Swaters et al. (2002)
          124: Schwarz (1985)
          125: Noordermeer et al. (2005)
          126: Stil & Israel (2002)
          127: Hunter et al. (2012)
          128: Hunter et al. (1999)
          129: Bush & Wilcots (2004)
          130: Crosthwaite et al. (2001)
          131: Thuan et al. (2004)
          132: Wilcots & Miller (1998)
          133: Lelli et al. (2014)
          134: Carignan & Beaulieu (1989)
          135: Peters et al. (1994)
          136: Ryder et al. (1995)
          137: van Zee et al. (1998)
          138: Taylor et al. (1995)
          139: del Rio et al. (2004)
          140: Hunter et al. (1994)
          141: Bosma et al. (1980)
          142: Meurer et al. (1996)
          143: Begum et al. (2008b)
          144: de Blok & Walter (2006)
          145: van Zee et al. (2001)
          146: van Zee et al. (1997)
          147: de Blok et al. (1996)
          148: Carignan et al. (1988)
          149: Begum et al. (2008a)
          150: van Zee et al. (1996)
          151: Walter et al. (2008)
          152: Walter et al. (1997)
          153: Teich et al. (2016)
          154: Ott et al. (2012)
          155: van der Hulst & Huchtmeier (1979)
          156: Cote et al. (1991)
          157: Shostak (1973)
          201: Nieten et al. (2006)
          202: Sorai et al. (2000)
          203: Hogg et al. (2001)
          204: Sandqvist et al. (1988)
          205: Bajaja et al. (1995)
          206: Li et al. (1993)
          207: Solomon & Sage (1988)
          208: Braine et al. (1997)
          209: Wiklind & Henkel (1989)
          210: Leon et al. (1997)
          211: Sheth et al. (2000)
          212: Stark et al. (1987)
          213: Verter (1987)
          214: Komugi et al. (2008)
          215: Leroy et al. (2013)
          216: Leroy et al. (2005)
          217: Tacconi et al. (1991)
          218: Braine et al. (1993a)
          219: Kobulnicky et al. (1995)
          220: Boselli et al. (2014)
          221: Wiklind & Henkel (1990)
          222: Schruba et al. (2012)
          223: Hunter et al. (2000)
          224: Young et al. (2011)
          225: Schruba et al. (2011)
          226: Taylor et al. (2015)
          227: Warren et al. (2015)
          228: Kuno et al. (2007)
          229: Thronson Jr. et al. (1989)
          230: Leroy et al. (2006)
          231: Leroy et al. (2007)
          232: Hunt et al. (2015)
          233: Sage et al. (1992)
          234: Taylor et al. (1998)
          235: Cormier et al. (2014)
          236: Meier et al. (2002)
          237: Israel (2005)
          238: Turner et al. (1997)
          239: Komugi et al. (2011)
          240: Barone et al. (2000)
          241: Kepley et al. (2016)
--------------------------------------------------------------------------------
  1 WLM                    0 -2.59 0.04 0 -3.74 0.06 -3.31  0.81 127         0                  
  2 NGC 7817               0 -0.14 0.04 0 -0.21 0.03 -2.35  0.94 8           0  1.06 2          
  3 NGC 0023               0  0.96 0.09 0  1.02 0.09 -1.23  0.66 106         0  1.70 2          
  4 UGC 00191                           0 -2.49 0.21 -3.85  0.93 146         0                  
  5 MESSIER 031            0 -0.59 0.07 0 -0.73 0.10 -3.34  0.31 102         0 -0.38 3,201      
  6 IC 1574                1 -2.79      1 -4.29      -4.50  0.49 149         0                  
  7 NGC 0253               0  0.76 0.06 0  0.82 0.05 -1.80  0.59 104,105     0  0.89 1,202,228  
  8 UGCA 015               1 -3.20      1 -4.40      -4.71  0.41 149,154     0                  
  9 NGC 0278               0  0.24 0.04 0 -0.02 0.09 -0.74  1.00 106         0  2.10 1          
 10 UGC 00634              0 -1.17 0.18 0 -2.24 0.43 -4.27  0.94 146         0                  
 11 IC 1613                0 -2.50 0.04 0 -3.99 0.06 -4.73  0.40 127         0                  
 12 NGC 0404               0 -2.20 0.05 0 -2.23 0.06 -4.42  0.08 139         0 -1.30 1,221,226  
 13 UGC 00731                           0 -2.20 0.13 -4.30  0.74 123         0                  
 14 UGC 00891              0 -1.96 0.05 0 -2.84 0.07 -3.86  1.00 146         0                  
 15 NGC 0488               0  0.11 0.03 0  0.02 0.03 -2.97  0.71 108         0  0.58 1          
 16 UM 323                                                  1.15 145         0                  
 17 MESSIER 033            0 -0.67 0.03 0 -1.04 0.02 -3.09  1.00 6           0  0.19 2          
 18 kkh 006                                                      149         0                  
 19 MESSIER 074            0 -0.15 0.02 0 -0.31 0.02 -2.65  0.85 7,101       0  0.57 1,4,101    
 20 AGC 112521             1 -4.05      1 -4.99      -4.76  0.26 153         0                  
 21 AGC 110482             1 -3.17      1 -4.25      -3.90  0.70 153         0                  
 22 UGCA 020               0 -2.19 0.09 0 -3.34 0.41 -4.89  0.48 150         0                  
 23 AGC 111946                                              0.60 153         0                  
 24 NGC 0672               0 -0.92 0.04 0 -1.30 0.05 -3.53  0.80 106         1 -0.52            
 25 UGC 01281              0 -2.15 0.08 0 -3.13 0.09 -4.40  0.70 123         1 -0.62 216        
 26 AGC 111977                                             -0.10 153         0                  
 27 NGC 0772               0  0.41 0.07 0  0.38 0.08 -2.57  0.70 8           0  0.09 5          
 28 AGC 111164             1 -3.70      0 -4.20 0.35 -3.81  0.00 153         0                  
 29 NGC 0925               0 -0.27 0.03 0 -0.70 0.02 -3.32  0.90 7,101       0 -0.08 1,4        
 30 UGC 02023              0 -1.67 0.09 0 -2.49 0.16 -4.02  0.70 123         1  0.43 216        
 31 UGC 02034                           0 -2.39 0.10 -3.85  0.76 123         0                  
 32 NGC 0972               0  0.32 0.09 0  0.40 0.09 -0.92  0.85 106         0  1.79 1          
 33 UGC 02053              0 -1.04 0.12 0 -2.79 0.37 -4.32  0.85 123         0                  
 34 NGC 1012                            0 -0.79 0.03 -2.19  1.19 106         0  0.51            
 35 NGC 1058               0 -0.90 0.04 0 -1.12 0.03 -2.74  0.51 9           0  0.32 4          
 36 UGC 02259              0 -1.05 0.06 0 -2.38 0.08 -3.69  0.60 148         0       216        
 37 NGC 1140               0 -0.20 0.05 0 -0.38 0.08 -1.77  0.91 140         1  0.28 232,240    
 38 NGC 1156               0 -0.66 0.04 0 -1.06 0.08 -2.33  1.20 13,123      0 -0.22 216,232    
 39 NGC 1291:[LFF2012] 084 0 -0.88 0.05 0 -0.92 0.05 -3.72 -0.05 107         0 -1.30 203        
 40 NGC 1313               0 -0.41 0.04 0 -0.87 0.06 -2.57  1.04 135,136     0       205        
 41 UGC 02684              1 -2.55      1 -5.02      -5.11  0.86 146         0                  
 42 NGC 1365               0  1.04 0.09 0  1.06 0.10 -2.30  0.69 109         0  0.66 204        
 43 NGC 1385               0  0.05 0.06 0  0.00 0.08 -1.81  0.86 118         0  0.45 2          
 44 NGC 1433               0 -0.64 0.03 0 -0.80 0.03 -3.10  0.26 110         0 -0.03 205        
 45 IC 0342                0  0.21 0.07 0 -0.09 0.09 -2.43  0.81 130         0  0.99 130,228    
 46 NGC 1566               0  0.02 0.03 0 -0.11 0.03 -2.67  0.77 111         0  0.36 205        
 47 NGC 1530               0  0.25 0.08 0  0.24 0.09 -2.83  0.36 106         0  0.20 2          
 48 Cam A                                                   0.34 149         0                  
 49 UGCA 092               1 -2.84      0 -3.75 0.05 -3.43  1.02 149         0                  
 50 UGC 03174              1 -2.23      1 -4.32      -5.62  0.89 146         0                  
 51 Camelopardalis B                    1 -4.74      -4.50  0.73 149         0                  
 52 NGC 1800               0 -1.50 0.04 0 -1.94 0.05 -1.90  0.56 140         0                  
 53 UGCA 102                            0 -1.09 0.04 -2.36  1.16 152         0                  
 54 NGC 1961               0  1.02 0.06 0  0.94 0.09 -2.37  1.00 106         0  1.23 1          
 55 UGC 03371              0 -1.23 0.17 0 -1.82 0.12 -4.19  0.51 123         0 -0.05 216        
 56 NGC 2146               0  1.42 0.08 0  1.49 0.08 -1.09  0.90 112         0  1.54 1          
 57 ESO 490- G 017                      0 -3.70 0.36 -4.34  1.26 149         0                  
 58 NGC 2273               0  0.47 0.09 0  0.52 0.09 -2.28  0.38 106         0  0.34 2          
 59 NGC 2337               0 -1.35 0.05 0 -1.65 0.03 -2.31  1.00 123         0                  
 60 UGC 03755              0 -2.19 0.14 0 -3.35 0.17 -3.82  0.75 149         0                  
 61 UGC 03817                                               0.65 123         0                  
 62 NGC 2336               0  0.26 0.04 0  0.14 0.03 -2.96  0.70 11          0  0.67 1          
 63 NGC 2276               0  0.44 0.07 0  0.37 0.09 -1.87  1.06 106         0  1.28 1          
 64 UGC 03860              1 -2.33      1 -3.71      -4.62  0.70 127         0                  
 65 NGC 2366               0 -1.37 0.04 0 -1.71 0.06 -2.74  1.04 123,127,133 1 -0.52 216        
 66 AGC 174585                                              0.48 153         0                  
 67 NGC 2403               0 -0.44 0.02 0 -0.76 0.02 -2.88  0.90 101,215     0 -0.30 101,215    
 68 UGC 03966              0 -2.24 0.08 0 -3.46 0.37 -4.12  0.83 123,127     0                  
 69 UGC 03974              0 -1.60 0.07 0 -2.23 0.12 -4.15  0.62 127         0                  
 70 AGC 174605                                              0.38 153         0                  
 71 UGC 04115              0 -2.04 0.08 0 -3.27 0.35 -4.29  0.90 149         0                  
 72 NGC 2532               0  0.67 0.04 0  0.64 0.03 -2.21  0.86 106         0  0.67 2          
 73 NGC 2537               0 -1.16 0.04 0 -1.41 0.05 -1.91  1.05 123         0  0.00 233,234    
 74 IC 2233                0 -1.66 0.04 0 -2.21 0.05 -4.06  0.70 123         0                  
 75 Holmberg II            0 -1.34 0.04 0 -2.23 0.05 -2.72  0.95 101,127     1  0.43 101,216    
 76 NGC 2552               0 -1.39 0.04 0 -2.01 0.05 -2.91  0.99 123         0                  
 77 MESSIER 081 DWARF A    0 -3.30 0.04 0 -3.92 0.07 -4.07  0.40 127,149     0                  
 78 UGC 04426              1 -2.23      1 -3.85      -4.84  0.54 127         1  0.08 234        
 79 UGC 04459              0 -2.53 0.04 0 -3.07 0.05 -2.99  0.67 127         1  0.11 216        
 80 ESO 495- G 021                      0 -0.02 0.04  1.13  1.18 242         0  3.50 219        
 81 UGC 04483              0 -2.79 0.05 0 -3.68 0.06 -2.76  1.11 113,137,154 1  0.46 234,235    
 82 UGC 04499              0 -1.37 0.04 0 -1.86 0.05 -3.49  0.88 123         0  0.00 216        
 83 AGC 182595             1 -3.17      1 -5.36      -5.26  0.15 153         0                  
 84 NGC 2683               0 -0.78 0.05 0 -0.82 0.05 -2.85  0.40 13          0  0.30 1          
 85 NGC 2775               0 -0.65 0.03 0 -0.71 0.03 -2.62  0.85 203         0  0.79 1,203      
 86 NGC 2782               0  0.35 0.08 0  0.38 0.08 -1.73  0.68 106         0  0.79 2          
 87 NGC 2855                            0 -0.73 0.04 -3.39  1.08 13          0  1.23 2,228      
 88 NGC 2820A              0 -1.09 0.15 0 -2.80 0.19 -3.54  1.05 141         0                  
 89 NGC 2841               0 -0.01 0.03 0 -0.10 0.02 -3.05  0.43 12,101      0  0.45 1,101      
 90 NGC 2903               0  0.20 0.02 0  0.20 0.02 -1.99  0.72 7,101       0  1.01 1,4,101    
 91 UGC 05151                           0 -2.42 0.04 -2.47  0.95 145         0                  
 92 Holmberg I             0 -2.28 0.04 0 -3.56 0.07 -4.40  0.83 127         1 -0.10 222        
 93 NGC 2976               0 -1.22 0.03 0 -1.35 0.02 -2.24  0.86 3           0  0.88 2,4        
 94 NGC 2985                            0  0.01 0.09 -2.65  0.61 219         0  0.69 218        
 95 UGC 05272              0 -1.79 0.05 0 -2.73 0.06 -3.87  0.95 123         0                  
 96 MESSIER 081            0 -0.44 0.02 0 -0.69 0.02 -3.22  0.69 6           0  0.01 4          
 97 Leo III                0 -3.70 0.05 0 -4.83 0.24 -4.51  0.56 127         0                  
 98 Sextans B              0 -2.71 0.05 0 -3.91 0.06 -3.58  0.59 127         1 -1.00 216,227    
 99 NGC 3079               0  0.53 0.08 0  0.57 0.08 -2.11  1.20 122         0  1.13 1          
100 NGC 3104               0 -1.11 0.07 0 -2.03 0.07 -3.69  0.90 123         0  0.23 216        
101 AM 1001-270            1 -4.19      1 -4.55      -4.24  0.18 154         0                  
102 UGC 05423              0 -2.75 0.04 0 -3.58 0.07 -3.33  1.26 151         0                  
103 UGC 05456              0 -2.21 0.04 0 -2.63 0.05 -2.59  0.80 149         0                  
104 Sextans A              0 -2.33 0.04 0 -3.73 0.06 -4.13  0.81 127,154     1 -0.82 227        
105 NGC 3147               0  0.78 0.07 0  0.75 0.08 -2.35  0.68 106         0  1.17 1,4        
106 NGC 3190               0 -0.39 0.04 0 -0.34 0.03 -2.64  0.00 106,125     0  0.36 210        
107 NGC 3184               0 -0.05 0.03 0 -0.23 0.03 -2.66  0.86 101,106     0  0.71 1,101      
108 NGC 3198               0 -0.09 0.03 0 -0.23 0.03 -2.82  0.85 7,101       0  0.36 101        
109 IC 2574                0 -1.19 0.04 0 -1.89 0.05 -4.13  0.88 101         0       216        
110 UGC 05692              0 -2.78 0.04 0 -3.30 0.06 -2.84  0.38 154         0                  
111 UGC 05716              1 -2.16      1 -3.14      -4.20  0.76 146         0                  
112 AGC 731457                                              0.60 153         0                  
113 NGC 3274               0 -1.53 0.04 0 -2.11 0.06 -3.14  0.68 123         0 -0.85 4,209      
114 UGC 05764              0 -2.32 0.05 0 -3.31 0.07 -4.09  0.98 146         0 -0.10 234        
115 NGC 3310               0  0.71 0.07 0  0.65 0.09 -1.36  1.22 14          0  0.54 1          
116 NGC 3338               0  0.09 0.03 0 -0.11 0.02 -2.99  0.80 8           0  0.06 2          
117 UGC 05829              0 -1.35 0.05 0 -2.25 0.06 -4.07  0.83 123,126     1  0.59 216        
118 NGC 3344               0 -0.60 0.04 0 -0.83 0.05 -2.70  0.90 106         0  0.49 2          
119 MESSIER 095            0 -0.13 0.05 0 -0.15 0.05 -2.55  0.45 101         0  0.36 1,4,101    
120 UGC 05846              0 -1.50 0.05 0 -1.97 0.15 -4.23  0.71 123         0                  
121 NGC 3359               0  0.00 0.05 0 -0.22 0.08 -3.26  0.78 13          0 -0.15 2,228      
122 MESSIER 096            0 -0.55 0.03 0 -0.62 0.02 -3.07  0.62 6           0  0.41 2          
123 UGC 05918              1 -2.50      1 -3.39      -4.56  0.48 123,127     0                  
124 NGC 3486               0 -0.54 0.03 0 -0.91 0.02 -3.06  0.88 13          0  0.06 4          
125 NGC 3504               0  0.50 0.04 0  0.53 0.04 -1.31  0.45 106,125     0  1.23 1          
126 UGC 06145                                               0.38 149         0                  
127 NGC 3521               0  0.00 0.03 0  0.02 0.02 -2.49  0.95 15,101      0  0.85 1          
128 MESSIER 108            0  0.05 0.08 0  0.07 0.09 -2.32  0.95 106         0  0.45 1          
129 MESSIER 065            0 -0.89 0.05 0 -0.90 0.05 -2.86  0.00 113         0  0.49 1,4,203    
130 MESSIER 066            0  0.31 0.04 0  0.33 0.03 -1.75  0.80 101         0  1.50 1          
131 NGC 3631               0 -0.09 0.06 0 -0.20 0.09 -2.17  0.72 16          0  1.25 2,228      
132 NGC 3675               0 -0.36 0.09 0 -0.32 0.09 -2.03  0.54 13          0  1.38 2          
133 UGC 06456              1 -2.11      1 -2.58      -1.99  1.00 133         0                  
134 NGC 3718               0 -0.98 0.05 0 -1.05 0.04 -3.61  0.26 124,125     0  0.08 1          
135 NGC 3726               0 -0.03 0.05 0 -0.27 0.09 -2.83  0.88 7,114       0  0.53 2          
136 UGC 06541              0 -2.50 0.05 0 -3.54 0.06 -2.88  0.61 133         1  0.41 234        
137 NGC 3738               0 -1.56 0.04 0 -2.09 0.05 -1.94  1.23 126,127     0  1.09 2          
138 NGC 3741               0 -2.58 0.10 0 -3.88 0.14 -3.73  1.15 143         0                  
139 UGC 06578              0 -1.43 0.12 0 -2.17 0.04 -2.27  1.25 137         0                  
140 NGC 3810               0  0.15 0.07 0  0.10 0.09 -2.16  1.16 118         0  1.11 1          
141 NGC 3870               0 -1.14 0.08 0 -1.76 0.03 -2.02  0.80 114         0  1.69 216        
142 NGC 3877               0 -0.20 0.09 0 -0.16 0.09 -2.45  0.52 114         0  0.52 2          
143 NGC 3893               0  0.18 0.07 0  0.14 0.09 -1.93  0.88 13          0  0.92 2          
144 MRK 0750                            0 -2.32 0.04 -2.01  0.82 145         0                  
145 UM 456                                                  0.93 138         0  1.71 240,234    
146 UGC 06817              0 -2.67 0.05 0 -4.11 0.17 -5.00  0.45 123         0                  
147 NGC 3928               0 -0.85 0.05 0 -0.99 0.03 -1.47  0.78 206         0  1.48 206        
148 UGC 06850              0 -1.57 0.10 0 -2.17 0.04 -1.82  1.36 137         0  1.76 232,240    
149 NGC 3938               0  0.31 0.02 0  0.10 0.02 -2.71  0.80 17          0  0.86 2          
150 NGC 3949               0  0.10 0.07 0  0.01 0.09 -1.79  1.12 114         0  0.91 2          
151 NGC 3953                            0 -0.02 0.04 -2.81  0.48 114         0  0.93 2          
152 UGC 06900              0 -2.65 0.04 0 -3.19 0.08 -3.94  0.28 127,126     1  0.08 216        
153 UGC 06955              0 -1.09 0.09 0 -2.04 0.19 -4.58  0.69 10          0                  
154 IC 0749                0 -0.07 0.05 0 -0.30 0.03 -2.69  0.80 114         0 -1.15 218        
155 IC 0750                0  0.47 0.04 0  0.54 0.03 -1.83  0.90 114         0  0.62 218        
156 NGC 4038               0  0.86 0.04 0  0.86 0.04 -1.22  1.15 115         0  1.76 1          
157 NGC 4051               0  0.11 0.07 0  0.08 0.09 -2.18  0.66 114         0  0.80 2,228      
158 NGC 4068               0 -1.95 0.05 0 -2.77 0.06 -3.43  0.91 123,133     0  0.11 216        
159 NGC 4062               0 -0.49 0.04 0 -0.56 0.03 -2.79  0.70 13          0  0.86 4          
160 NGC 4064               0 -1.61 0.03 0 -1.63 0.03 -1.43  0.51 103         0  2.00 1          
161 NGC 4088               0  0.26 0.09 0  0.30 0.09 -1.92  1.00 114         0  1.05 207        
162 NGC 4096               0 -0.73 0.05 0 -0.77 0.05 -2.68  0.81 13          0  0.34 2,4        
163 NGC 4100               0  0.07 0.08 0  0.06 0.09 -2.32  0.57 114         0  0.85 220        
164 NGC 4102               0  0.78 0.09 0  0.85 0.09 -0.90  0.90 114         0  1.54 1,228      
165 NGC 4138               0 -0.73 0.03 0 -0.88 0.03 -2.34  0.79 114         0  0.72 2          
166 NGC 4144               0 -1.02 0.04 0 -1.53 0.06 -3.49  0.85 123         0 -0.37 4,209      
167 UGC 07178              0 -1.60 0.06 0 -2.16 0.22 -3.93  0.66 146         0                  
168 NGC 4157               0  0.27 0.08 0  0.32 0.08 -2.17  0.88 114         0  1.05 1          
169 NGC 4163               0 -2.70 0.05 0 -3.53 0.06 -3.02  0.74 123,133     0                  
170 NGC 4178               0 -0.32 0.03 0 -0.57 0.02 -3.02  1.10 6           0 -0.40 1,220      
171 NGC 4190               0 -2.33 0.05 0 -3.21 0.06 -2.57  1.02 123         0                  
172 NGC 4189               0  0.00 0.07 0 -0.04 0.09 -2.25  0.95 6,102       0  0.96 1          
173 ESO 321- G 014         0 -3.11 0.07 0 -4.90 0.38 -4.82  0.23 149         0                  
174 MESSIER 098            0 -0.10 0.03 0 -0.16 0.02 -3.15  0.49 103         0  0.20 1          
175 UGC 07242              0 -2.42 0.04 0 -3.44 0.10 -3.79  0.66 146         0                  
176 NGC 4204               0 -1.18 0.07 0 -1.75 0.05 -3.42  0.76 123         1  0.26 216        
177 NGC 4214               0 -1.00 0.04 0 -1.32 0.06 -2.40  1.01 123,127,133 0  0.00 101        
178 CGCG 269-049           0 -3.15 0.05 0 -4.08 0.06 -3.82  1.30 149         0       234        
179 NGC 4216               1 -0.77      1 -0.82      -3.61  0.45 103         0  0.28 1          
180 UGC 07298                                               1.10 149         0                  
181 NGC 4236               0 -0.91 0.04 0 -1.54 0.05 -3.66  0.77 157         1 -1.00 1,222      
182 NGC 4242               0 -1.24 0.04 0 -1.77 0.06 -3.45  0.78 123         0                  
183 MESSIER 099            0  0.51 0.02 0  0.47 0.02 -2.00  1.00 6,102       0  1.25 1,228      
184 MESSIER 106            0 -0.21 0.02 0 -0.35 0.02 -2.80  0.54 7           0  0.10 2          
185 NGC 4288               0 -1.48 0.04 0 -1.94 0.05 -2.77  0.90 123         0  0.38 4,209      
186 NGC 4293               0 -0.55 0.04 0 -0.49 0.03 -1.96 -0.30 103         0  1.01 1          
187 UGC 07408              0 -2.27 0.05 0 -3.18 0.25 -4.51  0.30 123         0                  
188 NGC 4294               0 -0.47 0.04 0 -0.77 0.02 -2.55  0.95 103         0  0.37 1          
189 NGC 4298               0 -0.14 0.08 0 -0.10 0.08 -2.01  0.65 103         0  1.08 1,220      
190 NGC 4299               0 -0.46 0.04 0 -0.78 0.02 -2.05  1.08 103         0  0.64 1          
191 MESSIER 061            0  0.59 0.02 0  0.50 0.02 -2.18  0.90 6           0  0.98 1          
192 MESSIER 100            0  0.49 0.02 0  0.43 0.02 -2.35  0.68 6,102       0  1.04 1          
193 NGC 4351               0 -0.66 0.03 0 -0.96 0.04 -2.58  0.87 103         0  0.54 1,220      
194 UGC 07490                           0 -2.34 0.05 -3.75  0.54 123         1  0.60 216        
195 NGC 4369               0 -0.06 0.08 0 -0.08 0.09 -0.81  0.70 125,106     0  1.80 4,209      
196 IC 3308                             1 -3.70      -4.78  0.64 149         0                  
197 NGC 4383               0  0.07 0.07 0  0.05 0.08 -1.35  0.95 103         0  0.88 2,220      
198 NGC 4395               0 -0.81 0.04 0 -1.51 0.05 -3.34  0.72 123         0  0.53 216        
199 NGC 4394               0 -0.73 0.05 0 -0.91 0.04 -3.14  0.25 103         0  0.56 1          
200 NGC 4402               0 -0.48 0.03 0 -0.43 0.02 -2.27  0.52 6,102       0  1.17 2,228      
201 IC 3341                                                 0.78 153         0                  
202 NGC 4414               0  0.49 0.08 0  0.53 0.08 -1.60  0.90 116         0  1.66 208        
203 NGC 4419               0 -0.10 0.03 0 -0.04 0.02 -2.18  1.05 103         0  0.45 1,220      
204 UGC 07559              0 -2.21 0.05 0 -3.24 0.06 -4.22  0.72 123,127     0 -0.05 216        
205 NGC 4424               0 -0.69 0.04 0 -0.67 0.04 -1.00  0.38 103         0  1.64 1,220      
206 UGC 07577              0 -2.60 0.05 0 -3.90 0.07 -3.96  0.60 123         0                  
207 NGC 4449               0 -0.45 0.04 0 -0.80 0.06 -1.72  1.05 124,128     0  0.45 2,223      
208 NGC 4450               0 -0.85 0.04 0 -0.92 0.02 -3.10  0.08 103         0  0.71 1          
209 NGC 4455               0 -1.49 0.05 0 -2.23 0.06 -3.44  0.80 123         0 -0.15 4,209      
210 NGC 4457               0 -0.80 0.04 0 -0.80 0.04 -1.43  0.68 103         0  2.08 2          
211 NGC 4490               0 -0.03 0.04 0 -0.11 0.05 -1.95  0.89 106         0  0.18 2,4        
212 MESSIER 088            0  0.33 0.03 0  0.33 0.02 -2.26  0.54 6,102       0  1.16 1,228      
213 UGC 07690              0 -1.58 0.04 0 -2.30 0.06 -3.14  0.94 123         1  0.48 216        
214 UGC 07698              0 -1.89 0.05 0 -2.80 0.06 -4.47  0.45 127         0                  
215 NGC 4519               0  0.21 0.03 0  0.07 0.02 -2.42  0.97 6           0  0.37 1          
216 NGC 4532               0 -0.20 0.03 0 -0.32 0.04 -2.00  1.15 103         1  0.00 1,220      
217 NGC 4535               0  0.27 0.02 0  0.16 0.02 -2.62  0.61 6,102       0  0.73 1,228      
218 NGC 4536               0  0.36 0.04 0  0.36 0.03 -2.43  0.81 103         0  0.30 1,228      
219 MESSIER 091            0 -0.42 0.03 0 -0.52 0.02 -2.98  0.26 103         0  0.57 1          
220 NGC 4559               0 -0.29 0.03 0 -0.60 0.03 -3.39  0.83 13,215      0 -0.05 215        
221 NGC 4561               0 -0.94 0.05 0 -1.52 0.02 -2.67  1.45 6,102       0  0.98 1          
222 NGC 4567               0  0.53 0.04 0  0.58 0.04 -1.44  0.81 103         0  1.35 2,220      
223 NGC 4568               0  0.35 0.04 0  0.41 0.04 -2.02  0.84 103         0  0.96 2,220      
224 MESSIER 090            0 -0.32 0.03 0 -0.28 0.02 -1.98  0.10 6,102       0  1.51 1,228      
225 NGC 4571               0 -0.55 0.04 0 -0.70 0.03 -2.89  0.46 6           0  0.69 1          
226 UGCA 290               1 -2.30      1 -4.78      -4.56  0.26 133         0                  
227 MESSIER 058            0 -0.05 0.03 0 -0.09 0.02 -2.54  0.31 6,102       0  0.95 1,228      
228 UGCA 292               0 -3.13 0.05 0 -4.22 0.07 -4.06  1.00 127         0                  
229 NGC 4605               0 -1.08 0.05 0 -1.07 0.06 -2.15  1.09 13          0  0.54 2          
230 NGC 4618               0 -0.71 0.04 0 -1.16 0.05 -2.64  1.28 129         0 -0.40 216        
231 NGC 4625               0 -1.32 0.04 0 -1.56 0.05 -2.30  0.89 129         0  0.63 225,215    
232 IC 3687                0 -2.09 0.05 0 -3.41 0.06 -4.35  0.67 123         0                  
233 NGC 4639               0 -0.36 0.04 0 -0.65 0.02 -3.00  0.58 6           0  0.07 1          
234 NGC 4647               0 -0.23 0.03 0 -0.26 0.02 -2.14  0.66 6           0  1.31 1          
235 NGC 4651               0  0.12 0.03 0 -0.04 0.02 -2.69  0.84 6,103       0  0.51 1          
236 NGC 4654               0  0.12 0.02 0  0.08 0.02 -2.29  0.83 6,103       0  0.77 1,228      
237 UGC 07916              0 -2.00 0.05 0 -2.76 0.06 -4.30  0.74 123         0                  
238 UGC 07950              0 -1.80 0.05 0 -2.67 0.05 -3.23  1.07 133         0                  
239 NGC 4689               0 -0.26 0.02 0 -0.39 0.02 -2.53  0.40 6,103       0  1.05 1,228      
240 NGC 4694               0 -1.59 0.12 0 -1.86 0.03 -2.01  0.40 103         0  1.60 224        
241 NGC 4707               0 -1.81 0.05 0 -2.77 0.06 -3.68  0.80 123         1 -0.70 215        
242 NGC 4698               0 -0.55 0.04 0 -0.65 0.02 -4.12  0.18 103         0 -0.94 2          
243 NGC 4713               0 -0.37 0.03 0 -0.68 0.03 -2.44  0.99 103         0  0.48 1,220      
244 NGC 4725               0 -0.15 0.04 0 -0.35 0.03 -3.12  0.28 7,106       0  0.64 213        
245 MESSIER 094            0 -0.61 0.02 0 -0.67 0.02 -1.22  0.93 12,101      0  2.00 1,101      
246 NGC 4789A              1 -2.22      1 -3.64      -4.29  0.72 127         1 -0.05 239        
247 NGC 4808               0 -0.26 0.04 0 -0.20 0.04 -2.28  1.01 103         1 -0.52 1,220      
248 UGC 08055              1 -2.61      1 -3.74      -4.30  0.74 149         0                  
249 MESSIER 064            0 -0.52 0.03 0 -0.49 0.02 -1.38  0.88 18          0  2.20 1          
250 UGC 08091              0 -2.97 0.05 0 -4.26 0.06 -3.63  0.76 127         0                  
251 IC 4182                0 -1.55 0.05 0 -2.41 0.05 -3.77  0.82 123         0  1.02 212        
252 UGC 08201              0 -1.97 0.04 0 -3.58 0.08 -4.50  0.26 123,134     1 -0.30 222        
253 NGC 5023               0 -1.82 0.04 0 -2.33 0.05 -3.60  0.68 123         0                  
254 UGC 08308                                               0.45 127         0                  
255 NGC 5033               0  0.36 0.02 0  0.31 0.02 -2.99  0.73 7           0  0.33 2          
256 UGC 08320              0 -2.06 0.05 0 -3.05 0.06 -3.85  1.11 127         1 -0.30 216        
257 UGC 08331              0 -2.05 0.05 0 -2.88 0.06 -2.38  0.90 123         0                  
258 MESSIER 063            0 -0.08 0.02 0 -0.09 0.02 -2.22  0.86 7,101       0  1.24 2,101      
259 NGC 5101               0 -0.54 0.05 0 -0.65 0.04 -3.49  0.15 107         0 -1.15 217        
260 NGC 5204               0 -1.31 0.04 0 -1.96 0.05 -3.21  0.88 123         1  0.23 216        
261 MESSIER 051a           0  0.45 0.02 0  0.38 0.02 -2.25  0.93 7,101       0  1.03 1,101      
262 UGC 08508                           0 -3.90 0.06 -3.50  0.91 127         0                  
263 MESSIER 083            0  0.39 0.02 0  0.35 0.02 -1.62  0.98 19          0  1.53 2          
264 NGC 5248               0  0.20 0.04 0  0.18 0.04 -2.43  1.07 117         0  0.69 1,228      
265 UGC 08651              0 -2.83 0.05 0 -4.06 0.07 -4.45  0.51 154         0                  
266 UGC 08683              0 -2.01 0.08 0 -3.01 0.25 -4.35  0.60 123         0                  
267 UGC 08760              0 -2.86 0.05 0 -4.45 0.07 -4.31  0.68 149         0                  
268 NGC 5350               0  0.04 0.04 0 -0.00 0.03 -2.35  0.88 10,8        0  0.99 210        
269 AGC 110482             1 -3.96      1 -4.06      -3.22 -0.30 154         0                  
270 Holmberg IV                         0 -2.43 0.06 -3.83  0.78 123,126     0                  
271 UGC 08833              1 -3.12      1 -3.82      -3.14  1.09 154         0                  
272 NGC 5383               0  0.35 0.09 0  0.38 0.09 -1.98  0.74 119         0  0.80 211        
273 MESSIER 101            0  0.39 0.02 0  0.14 0.02 -2.89  0.74 20          0  0.18 3,215      
274 NGC 5474               0 -0.99 0.04 0 -1.63 0.05 -3.51  0.70 155         0 -0.52 4,209      
275 UGC 09128              1 -3.36      1 -4.79      -4.45  1.11 123,128     0                  
276 SBS 1415+437           0 -1.85 0.10 0 -2.33 0.04 -2.28  0.83 133         0                  
277 NGC 5585               0 -1.22 0.04 0 -1.89 0.05 -3.78  0.72 156         0 -1.00 4,209      
278 UGC 09211                                               0.79 123         0                  
279 UGC 09240              0 -2.52 0.05 0 -3.29 0.06 -3.08  1.19 154         0                  
280 NGC 5676               0  0.63 0.09 0  0.67 0.09 -1.92  0.85 106         0  1.34 2          
281 UGC 09992              0 -2.14 0.05 0 -2.85 0.06 -4.05  0.72 123         0                  
282 UGC 10310                           0 -2.56 0.06 -3.92  0.79 123         1 -0.15 216        
283 NGC 6217               0  0.73 0.05 0  0.58 0.09 -1.46  0.73 6           0  1.61 2          
284 NGC 6207               0  0.03 0.03 0 -0.52 0.03 -2.23  1.08 8           0  0.57 2,228      
285 NGC 6412               0 -0.19 0.04 0 -0.45 0.03 -2.50  0.78 106         0  0.34 212,213    
286 NGC 6503               0 -1.02 0.03 0 -1.16 0.02 -2.75  0.65 6           0  0.45 2,4        
287 NGC 6643               0  0.40 0.05 0  0.18 0.09 -2.04  0.97 8           0  0.94 1          
288 NGC 6789               0 -2.91 0.04 0 -4.20 0.10 -3.34  1.17 133         0       216        
289 NGC 6814               0  0.24 0.07 0  0.14 0.09 -2.35  0.60 121         0  0.79 2          
290 NGC 6822               0 -2.10 0.06 0 -2.64 0.03 -2.95       144         0                  
291 UGC 11557              0 -0.44 0.04 0 -1.01 0.04 -3.82  0.70 123         0                  
292 NGC 6946               0  0.37 0.02 0  0.30 0.02 -1.99  0.94 21,19       0  1.12 1,101      
293 NGC 7013               0 -0.52 0.09 0 -0.66 0.03 -1.95  0.62 125         0  0.66 1,209,229  
294 NGC 7077               0 -1.60 0.16 0 -2.50 0.05 -2.42  0.82 145         0  0.57 234,232    
295 UGC 11820              1 -1.31      1 -3.35      -5.55  0.81 146         0                  
296 UGC 11861              0  0.37 0.16 0 -0.30 0.03 -2.82  0.81 123         0                  
297 NGC 7217               0 -0.11 0.07 0 -0.18 0.09 -2.42  0.43 106         0  0.97 1          
298 UGC 12060              0 -1.32 0.13 0 -2.24 0.21 -4.36  0.60 123         1  0.40 216        
299 NGC 7331               0  0.38 0.03 0  0.39 0.02 -2.74  0.87 12,101      0  0.63 1,101      
300 NGC 7479               0  1.04 0.08 0  1.07 0.08 -1.95  0.87 120         0  0.76 1          
301 NGC 7640               0 -0.12 0.02 0 -1.06 0.04 -3.62  0.78 106         1 -0.05 2,4        
302 Pegasus Dwarf          0 -3.91 0.04 0 -4.37 0.06 -3.91  0.32 127         0                  
303 UGC 12632              0 -1.44 0.08 0 -2.31 0.25 -4.65  0.63 123         0                  
304 UGC 12732                                               0.67 122         0                  
305 NGC 7741               0 -0.45 0.05 0 -0.89 0.12 -3.02  1.08 10,106      0 -1.30 3,214      
306 kkh 098                1 -3.50      1 -4.09      -3.74  0.48 154         0                  
307 NGC 7793               0 -0.65 0.04 0 -1.04 0.06 -2.96  0.93 101,106     0 -0.30 101        


==> anc/tab5.txt <==
Title: Revisiting the Integrated Star Formation Law. Paper I: Non-Starbursting
       Galaxies
Authors: de los Reyes, M.A.C., Kennicutt, R.C.
Table: Other properties of sample
================================================================================
Byte-by-byte Description of file: tab5.txt
--------------------------------------------------------------------------------
   Bytes Format Units        Label  Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---          Seq    Running index number
   5- 26 A22    ---          Name   Galaxy ID preferred by NED
  28- 32 F5.2   [solMass]    Mass   []? Log(stellar mass)
  34- 34 I1     ---        r_Mass   Reference for stellar mass (1)
  36- 39 F4.2   ---          Z      []? Gas-phase metallicity (12 + log[O/H])
  41- 41 I1     ---        r_Z      Reference for metallicity (2)
  43- 46 F4.2   ---          C42    []? Concentration index
  48- 52 F5.2   10+8yr       tDyn   []? Dynamical time (3)
  54- 59 F6.3   10-8kpc/yr   vRot   []? Rotational velocity (3)
--------------------------------------------------------------------------------
Note (1): References for stellar mass:
          1: IR fluxes from LVL (Dale et al. 2009)
          2: IR fluxes from SINGS (Dale et al. 2007)
          3: S4G (Munoz-Mateos et al. 2013; Querejeta et al. 2015; 
             Sheth et al. 2010)
Note (2): References for metallicity:
          1: Moustakas et al. (2010)
          2: Berg et al. (2012)
          3: Lee et al. (2006)
          4: Calculated from spectra from Moustakas & Kenicutt (2006) using PT05
             calibration
          5: Cook et al. (2014)
Note (3): References for dynamical time and rotational velocity are largely the 
          same as the references for HI and H2 listed in Table 4.
--------------------------------------------------------------------------------
  1 WLM                     7.39 1 7.83 2       1.92  1.120 
  2 NGC 7817               10.55 3        2.53  1.90 21.970 
  3 NGC 0023                       8.50 4       1.75 26.880 
  4 UGC 00191               8.82 3        2.96              
  5 MESSIER 031                                 3.18 22.480 
  6 IC 1574                 7.74 1        2.40              
  7 NGC 0253               10.88 1 9.00 5       3.36 21.460 
  8 UGCA 015                6.79 1        2.33              
  9 NGC 0278                       8.47 4       0.49 16.560 
 10 UGC 00634               9.03 3        2.90              
 11 IC 1613                 7.19 1 7.62 2       8.14  1.020 
 12 NGC 0404                9.55 1 7.55 2                   
 13 UGC 00731                                   5.55  7.150 
 14 UGC 00891               8.40 1 8.20 5 2.51              
 15 NGC 0488               11.23 3        3.86              
 16 UM 323                                            2.250 
 17 MESSIER 033             9.55 1 8.40 5       3.78  9.910 
 18 kkh 006                                                 
 19 MESSIER 074            10.26 1 8.35 1 3.17              
 20 AGC 112521                                              
 21 AGC 110482                                              
 22 UGCA 020                                                
 23 AGC 111946                                              
 24 NGC 0672                9.32 1        2.85  3.82 12.060 
 25 UGC 01281                      7.45 4       3.00  5.110 
 26 AGC 111977                                              
 27 NGC 0772               11.15 3        3.71  4.67 22.690 
 28 AGC 111164                                              
 29 NGC 0925                9.98 2 8.25 1       5.92 12.260 
 30 UGC 02023                                               
 31 UGC 02034                                               
 32 NGC 0972                       8.50 4       0.90 17.880 
 33 UGC 02053                                               
 34 NGC 1012                                    1.57 11.340 
 35 NGC 1058                       8.34 4                   
 36 UGC 02259                                   1.97  8.180 
 37 NGC 1140                9.55 3 8.32 4 4.50  1.95  8.990 
 38 NGC 1156                       8.23 4       3.33  4.600 
 39 NGC 1291:[LFF2012] 084 10.91 1        5.90              
 40 NGC 1313                9.51 1 8.40 5 3.28              
 41 UGC 02684                                               
 42 NGC 1365               10.98 3        6.61  7.23 23.510 
 43 NGC 1385               10.12 3 8.45 4 3.03  2.34 12.260 
 44 NGC 1433               10.30 3        4.61  3.05 16.350 
 45 IC 0342                                     2.84 18.400 
 46 NGC 1566               10.47 2        4.04  3.14 21.460 
 47 NGC 1530                                    5.92 20.440 
 48 Cam A                                                   
 49 UGCA 092                                                
 50 UGC 03174                                               
 51 Camelopardalis B                                        
 52 NGC 1800                8.88 1 8.26 4 3.24              
 53 UGCA 102                                    5.53  2.760 
 54 NGC 1961                                    4.03 39.860 
 55 UGC 03371                                   7.48  7.260 
 56 NGC 2146                       8.48 4                   
 57 ESO 490- G 017                                          
 58 NGC 2273                                    3.45 25.960 
 59 NGC 2337                       8.00 4       0.90  8.380 
 60 UGC 03755                                               
 61 UGC 03817                                   9.74  1.530 
 62 NGC 2336                                    5.27 23.810 
 63 NGC 2276                                                
 64 UGC 03860                                   4.12  2.450 
 65 NGC 2366                8.34 1 7.91 2       2.69  4.290 
 66 AGC 174585                                              
 67 NGC 2403                9.86 1 8.33 1       3.06 13.290 
 68 UGC 03966                                   1.14  6.640 
 69 UGC 03974                                   7.06  4.600 
 70 AGC 174605                                              
 71 UGC 04115                                               
 72 NGC 2532                                                
 73 NGC 2537                9.16 1 8.14 2 2.17              
 74 IC 2233                 8.66 1 7.69 2 3.06  3.65  8.180 
 75 Holmberg II             8.35 1 7.72 1 2.89  2.64  2.350 
 76 NGC 2552                8.87 1 8.15 2 2.34  1.22  8.180 
 77 MESSIER 081 DWARF A     7.22 1                          
 78 UGC 04426               8.17 1        2.87  2.53  4.390 
 79 UGC 04459               7.25 1 7.60 1       2.27  1.430 
 80 ESO 495- G 021                                          
 81 UGC 04483               7.13 1 7.56 2 2.92  1.09  1.120 
 82 UGC 04499               8.76 3        3.25  3.76  6.130 
 83 AGC 182595                                              
 84 NGC 2683               10.44 1        3.23  1.61 22.790 
 85 NGC 2775               10.87 3        4.08  1.08 29.640 
 86 NGC 2782               10.28 3 8.36 4 5.31              
 87 NGC 2855                                    3.00 25.240 
 88 NGC 2820A                                               
 89 NGC 2841               11.25 2 8.54 1 4.00  3.75 28.100 
 90 NGC 2903               10.66 1 8.61 4 3.26  2.27 19.420 
 91 UGC 05151                      7.89 4       1.08  3.470 
 92 Holmberg I              7.79 1 7.61 1       4.58  2.040 
 93 NGC 2976                9.27 1 8.36 1 2.24  1.53  6.440 
 94 NGC 2985               10.86 3        4.72  2.95 25.550 
 95 UGC 05272               8.12 1 7.87 2 2.95  2.93  4.500 
 96 MESSIER 081            10.82 1 8.43 1 4.27  2.81 22.990 
 97 Leo III                 6.52 1 7.30 2                   
 98 Sextans B               7.53 1 7.53 2 2.54  1.03  2.350 
 99 NGC 3079               10.80 3 8.35 4 4.76  3.04 25.550 
100 NGC 3104                8.69 3 8.23 4 2.83  3.79  6.340 
101 AM 1001-270             6.34 1                          
102 UGC 05423               7.76 1 7.84 1 2.90  1.00  2.660 
103 UGC 05456               7.81 1        2.75              
104 Sextans A               7.38 1 7.54 2 1.99              
105 NGC 3147               11.41 3        4.25  2.93 42.920 
106 NGC 3190               10.94 2        4.88  2.28 21.970 
107 NGC 3184               10.52 2 8.51 1 2.53  3.12 18.600 
108 NGC 3198               10.34 2 8.34 1 2.80  4.28 16.350 
109 IC 2574                 8.89 1 7.85 1 2.46  7.59  6.130 
110 UGC 05692               8.21 1 8.08 2                   
111 UGC 05716                                               
112 AGC 731457                                              
113 NGC 3274                8.53 1 7.92 4 2.89  1.23  9.400 
114 UGC 05764               7.67 1 8.00 5 2.35              
115 NGC 3310               10.32 3 8.37 4 3.55  3.19 11.240 
116 NGC 3338               10.57 3        3.08  5.43 17.880 
117 UGC 05829               8.50 1 8.30 5 2.50              
118 NGC 3344                9.87 1 8.37 4 3.31  1.43 21.360 
119 MESSIER 095            10.49 1 8.60 1 4.83  2.68 21.050 
120 UGC 05846               8.32 3        2.10 17.36  2.760 
121 NGC 3359               10.26 3        3.40  7.87 14.820 
122 MESSIER 096            10.74 1 9.00 5 4.83  2.30 25.750 
123 UGC 05918               7.79 1 7.80 5 2.58  4.45  3.070 
124 NGC 3486                9.79 1        4.03  2.77 15.230 
125 NGC 3504               10.40 3 8.53 4 5.89  1.88 15.740 
126 UGC 06145               7.68 3        2.68              
127 NGC 3521               10.71 1 8.39 1 3.84  2.70 23.510 
128 MESSIER 108            10.62 3        2.93  3.19 17.370 
129 MESSIER 065            10.65 1 9.10 5 3.30  1.27 26.370 
130 MESSIER 066            10.84 1 8.34 1 3.69  1.86 20.950 
131 NGC 3631               10.16 3        4.40  2.24 15.330 
132 NGC 3675               10.92 3        3.91  1.07 23.710 
133 UGC 06456                      7.57 4       1.75  1.020 
134 NGC 3718               10.51 3 8.70 4 5.26              
135 NGC 3726               10.48 3 8.43 4 2.49  4.37 15.530 
136 UGC 06541               7.42 1 7.82 2 2.40              
137 NGC 3738                8.74 1 8.04 2 3.36  0.29 10.320 
138 NGC 3741                7.27 1 7.68 2       1.34  2.250 
139 UGC 06578                                   2.30  1.740 
140 NGC 3810               10.51 3        3.46  2.93 16.350 
141 NGC 3870                9.32 3 8.20 4 3.55  0.46 10.420 
142 NGC 3877               10.45 3 8.42 4 2.97  2.88 17.070 
143 NGC 3893               10.49 3 8.42 4 3.49  2.54 15.230 
144 MRK 0750                                                
145 UM 456                                                  
146 UGC 06817               7.42 1 7.53 2 2.44              
147 NGC 3928                9.68 3 8.51 4 4.46              
148 UGC 06850                      7.88 4       1.29  1.840 
149 NGC 3938               10.69 2        3.04              
150 NGC 3949               10.25 3 8.38 4 2.85  1.69 16.760 
151 NGC 3953               10.99 3 8.34 4 3.33  3.89 22.790 
152 UGC 06900               8.17 1 7.69 2 2.63  1.38  6.130 
153 UGC 06955               9.12 3        2.55              
154 IC 0749                10.34 3 8.32 4 2.35  3.71 15.020 
155 IC 0750                10.61 3 8.39 4 3.23  3.04 17.680 
156 NGC 4038               10.87 3        2.52              
157 NGC 4051               10.36 3 8.59 4 5.40  2.95 16.250 
158 NGC 4068                8.18 1 7.67 4 2.18  2.95  2.550 
159 NGC 4062               10.29 3 8.47 4 2.54  1.94 23.810 
160 NGC 4064                9.72 3        4.31  0.29  9.500 
161 NGC 4088               10.58 3 8.56 4 2.68  2.58 17.680 
162 NGC 4096                9.85 1 8.40 4 3.07  1.82 17.580 
163 NGC 4100               10.58 3 8.47 4 3.01  3.15 17.370 
164 NGC 4102               10.55 3 8.45 4 5.52  1.46 18.190 
165 NGC 4138               10.18 3 8.41 4 4.32              
166 NGC 4144                9.38 1 8.31 4 3.17  4.06  8.380 
167 UGC 07178                                               
168 NGC 4157               10.75 3 8.72 4 3.04  2.94 21.360 
169 NGC 4163                7.70 1 7.56 2 2.82              
170 NGC 4178               10.21 3        2.98  4.17 14.310 
171 NGC 4190                7.92 1 7.63 4 2.48              
172 NGC 4189               10.49 3        2.53  2.56 17.480 
173 ESO 321- G 014          7.28 1                          
174 MESSIER 098            10.77 3        3.79  4.47 24.730 
175 UGC 07242               5.83 1                          
176 NGC 4204                8.76 3        3.19  4.50  5.420 
177 NGC 4214                8.95 1 8.22 2 3.32  1.60  7.660 
178 CGCG 269-049            6.62 1 7.47 2                   
179 NGC 4216               11.00 3        4.70  3.22 27.490 
180 UGC 07298                                               
181 NGC 4236                9.17 1 8.30 5       3.79 10.730 
182 NGC 4242                9.39 1        2.52  3.02  8.180 
183 MESSIER 099            10.81 2 8.45 1 3.37  2.41 25.340 
184 MESSIER 106            10.76 1 8.90 5 3.59  2.78 21.460 
185 NGC 4288                8.78 1 8.27 4 3.07  0.62 14.820 
186 NGC 4293               10.42 3        3.84  1.37 14.100 
187 UGC 07408               8.46 1        2.81              
188 NGC 4294                9.77 3        2.87  2.46 11.240 
189 NGC 4298               10.20 3        2.79  2.16 14.610 
190 NGC 4299                9.43 3        2.27              
191 MESSIER 061            10.86 3 8.57 4 3.09              
192 MESSIER 100            10.98 2 8.50 1 3.36  3.51 24.940 
193 NGC 4351               10.07 3        3.45  2.88  7.970 
194 UGC 07490               8.81 1 8.50 5 2.61              
195 NGC 4369               10.23 3        4.18              
196 IC 3308                                                 
197 NGC 4383                9.96 3        4.09  1.31 13.690 
198 NGC 4395                9.28 1 8.40 5 2.59  2.66 10.940 
199 NGC 4394               10.44 3        4.96  2.53 18.290 
200 NGC 4402               10.22 3        2.90  1.97 14.920 
201 IC 3341                                                 
202 NGC 4414               10.88 3 8.64 4 3.33  1.75 23.510 
203 NGC 4419               10.46 3        4.04              
204 UGC 07559               7.90 1        2.88  3.81  2.860 
205 NGC 4424                9.93 3        4.17  0.89  5.830 
206 UGC 07577               7.94 1 7.97 2 2.34              
207 NGC 4449                9.53 1 8.26 2 3.30              
208 NGC 4450               10.75 2        4.09  1.81 23.910 
209 NGC 4455                8.69 1 7.81 4 2.47  1.79  7.970 
210 NGC 4457               10.58 3        5.90  0.50 14.610 
211 NGC 4490               10.04 1        2.97  2.40 12.260 
212 MESSIER 088            11.18 3        3.08  2.22 31.580 
213 UGC 07690               8.61 1 7.86 4 3.23              
214 UGC 07698               7.97 1 8.00 5 3.19  7.88  3.070 
215 NGC 4519               10.19 3        3.06  4.76 12.980 
216 NGC 4532                9.72 3        2.70  2.18 11.240 
217 NGC 4535               10.70 3        2.66  4.24 20.640 
218 NGC 4536               10.48 2 8.21 1 6.55  4.58 19.320 
219 MESSIER 091            10.70 3        3.94  2.94 20.540 
220 NGC 4559               10.03 2 8.29 1 2.97  6.53 13.390 
221 NGC 4561                9.06 3        3.00  0.86 15.530 
222 NGC 4567               10.55 3        2.83  2.62 13.800 
223 NGC 4568               10.73 3        3.36  3.08 18.700 
224 MESSIER 090            10.69 2        3.96  1.11 22.690 
225 NGC 4571               10.25 3        2.87              
226 UGCA 290                                                
227 MESSIER 058            11.18 2        4.49  1.94 30.560 
228 UGCA 292                7.18 1 7.30 2                   
229 NGC 4605                9.50 1 8.27 4 2.80  1.39  8.790 
230 NGC 4618                9.62 1 8.29 4 2.90  2.79  6.950 
231 NGC 4625                9.19 1 8.35 1 3.01              
232 IC 3687                 8.00 1        2.97              
233 NGC 4639               10.32 3        3.84  2.58 20.540 
234 NGC 4647                                                
235 NGC 4651               10.84 3 8.45 4 3.38  2.93 25.650 
236 NGC 4654               10.48 3        3.02  2.85 19.010 
237 UGC 07916               7.89 1              5.83  3.580 
238 UGC 07950               8.41 1 7.74 4 3.06  2.64  2.550 
239 NGC 4689               10.49 3        3.08  2.54 16.450 
240 NGC 4694                9.89 3        4.42  0.66  6.340 
241 NGC 4707                8.48 1 8.40 5 1.80              
242 NGC 4698               10.85 3        4.18  6.97 27.490 
243 NGC 4713                9.84 3 8.28 4 2.68  2.29 11.750 
244 NGC 4725               10.97 2 8.35 1 4.10  3.00 28.920 
245 MESSIER 094            10.47 1 8.31 1 5.40  0.34 19.420 
246 NGC 4789A               7.53 1 7.54 1 2.44  2.83  2.660 
247 NGC 4808               10.10 3        2.81  2.51 15.330 
248 UGC 08055                                               
249 MESSIER 064            10.76 1 8.54 1 4.03              
250 UGC 08091               6.60 1 7.65 2                   
251 IC 4182                 8.57 1        2.65              
252 UGC 08201               7.97 1 7.63 1 2.24              
253 NGC 5023                8.61 1        2.79  2.05  7.460 
254 UGC 08308                                   4.27  0.610 
255 NGC 5033               10.85 2 8.37 1 5.14  7.43 21.460 
256 UGC 08320               8.06 1 8.30 5 2.75  1.99  4.500 
257 UGC 08331               8.19 1        2.86              
258 MESSIER 063            10.76 1 8.40 1 3.86  1.92 21.460 
259 NGC 5101               11.11 3        5.32              
260 NGC 5204                8.73 1        2.85  1.88  7.970 
261 MESSIER 051a           10.82 1 8.55 1 3.35  3.25 22.480 
262 UGC 08508               7.42 1 7.76 2 2.14              
263 MESSIER 083            10.68 1 9.20 5 3.47  1.85 18.400 
264 NGC 5248               10.67 3        4.33  3.90 18.400 
265 UGC 08651               7.32 1 7.85 2 2.29              
266 UGC 08683                                               
267 UGC 08760               7.32 1        2.05              
268 NGC 5350               10.56 3        3.28  2.16 24.530 
269 AGC 110482              6.67 1                          
270 Holmberg IV             8.67 1 7.87 2 2.53  5.77  3.070 
271 UGC 08833               6.80 1                          
272 NGC 5383               10.80 3        4.29  2.47 21.460 
273 MESSIER 101            10.66 1 8.70 5 2.96  5.56 20.950 
274 NGC 5474                9.34 1 8.31 1 3.21              
275 UGC 09128               6.65 1 7.75 2 1.76              
276 SBS 1415+437                                1.63  2.040 
277 NGC 5585                9.03 1        3.14  3.00 10.420 
278 UGC 09211                                   3.22  6.340 
279 UGC 09240               7.57 1 7.95 2 3.03              
280 NGC 5676               10.96 3 8.50 4 2.90  2.59 26.880 
281 UGC 09992               8.13 1 7.90 5 3.20              
282 UGC 10310               8.84 3        2.70  2.36  7.150 
283 NGC 6217               10.45 3        5.03  2.07 17.990 
284 NGC 6207               10.08 3 8.38 4 2.82  1.42 17.990 
285 NGC 6412               10.12 3        2.67  2.97 12.670 
286 NGC 6503                9.67 1        2.55  1.83 12.060 
287 NGC 6643                                    2.82 16.150 
288 NGC 6789                                    0.59  2.250 
289 NGC 6814                                                
290 NGC 6822                8.32 2 8.12 1                   
291 UGC 11557                                  10.90  8.280 
292 NGC 6946               10.65 2 8.40 1       4.40 11.240 
293 NGC 7013                                    0.95 16.560 
294 NGC 7077                                    0.54  6.030 
295 UGC 11820                                               
296 UGC 11861                                   4.84 13.290 
297 NGC 7217                                    1.64 28.310 
298 UGC 12060                                               
299 NGC 7331               11.13 2 8.34 1       5.54 23.510 
300 NGC 7479               10.96 3        4.12  6.29 18.400 
301 NGC 7640                       8.36 4       5.92 11.450 
302 Pegasus Dwarf           7.19 1 7.93 3 2.02              
303 UGC 12632                                               
304 UGC 12732               8.70 3        3.02  7.52  7.660 
305 NGC 7741                9.80 3        2.81  3.10 13.290 
306 kkh 098                 6.77 1 7.66 2                   
307 NGC 7793                9.67 1 8.31 1 2.63  2.74 11.750 

